Estimating distinguishability measures on quantum computers

The performance of a quantum information processing protocol is ultimately judged by distinguishability measures that quantify how distinguishable the actual result of the protocol is from the ideal case. The most prominent distinguishability measures are those based on the fidelity and trace distance, due to their physical interpretations. In this paper, we propose and review several algorithms for estimating distinguishability measures based on trace distance and fidelity. The algorithms can be used for distinguishing quantum states, channels, and strategies (the last also known in the literature as "quantum combs"). The fidelity-based algorithms offer novel physical interpretations of these distinguishability measures in terms of the maximum probability with which a single prover (or competing provers) can convince a verifier to accept the outcome of an associated computation. We simulate many of these algorithms by using a variational approach with parameterized quantum circuits. We find that the simulations converge well in both the noiseless and noisy scenarios, for all examples considered. Furthermore, the noisy simulations exhibit a parameter noise resilience. Finally, we establish a strong relationship between various quantum computational complexity classes and distance estimation problems.

==> anc/Algorithm_14.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "Q_ntElS_2Pro"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, BasicAer\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "from itertools import product"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "F1oICvOK2iYE"
   },
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "id": "Lz8h1_xt2swV"
   },
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the pure state extension of the two states and create both circuits.\n",
    "'''\n",
    "unitary_param_1 = [0.21249364, 2.33465111, 1.93219486, 2.55074749, 3.67705258, \n",
    "                   6.15636742, 2.26177908, 5.76752756, 2.01463033, 3.33610176]\n",
    "unitary_param_2 = [3.80940494, 5.70236131, 0.42946852, 3.85949314, 4.95013009, \n",
    "                   4.76411749, 4.31178296, 3.81034009, 1.91721159, 4.63532783]\n",
    "\n",
    "#First unitary\n",
    "size = 5\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "    \n",
    "#Second unitary\n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "id": "R33BXYJP-C4A"
   },
   "outputs": [],
   "source": [
    "def costf(param, numparam, numlayer):  \n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 14. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (R_1, S_1, F_1, R_2, S_2, F_2) - where R_1 and R_2 are two qubits each, \n",
    "    S_1 and S_2 are three qubits each and F_1 and F_2 are one qubits each.\n",
    "    '''\n",
    "    \n",
    "    circ = QuantumCircuit(12, 2)\n",
    "        \n",
    "    #Appends first unitary $U_1$ on (R_1, S_1)\n",
    "    circ.append(qc1, list(range(0, 5)))\n",
    "\n",
    "    #Appends second unitary $U_2$ on (R_2, S_1)\n",
    "    circ.append(qc2, list(range(6, 11)))\n",
    "\n",
    "    #Creates a parameterized unitary $P$ on four qubits (S_1, F_1)\n",
    "    prover = list(range(2, 6))\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "        for i in range(len(prover)-1):\n",
    "            circ.cx(prover[i], prover[i+1])\n",
    "    \n",
    "    #Applies the same parameterized unitary $P$ on four qubits (S_2, F_2)\n",
    "    prover = list(range(8, 12))\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "        for i in range(len(prover)-1):\n",
    "            circ.cx(prover[i], prover[i+1])\n",
    "\n",
    "    backend = BasicAer.get_backend('statevector_simulator')\n",
    "\n",
    "    #Run the circuit and get the final statevector after the circuit.\n",
    "    job = execute(circ, backend)\n",
    "    result = job.result()\n",
    "    outputstate = result.get_statevector(circ, decimals=11)\n",
    "    ket=outputstate   \n",
    "\n",
    "    \n",
    "    #Extract the probability of the 6th and 12th qubit being in '00' and '11'.\n",
    "    res = [ele for ele in product(range(0, 2), repeat=12)]\n",
    "\n",
    "    for x in range(0, len(res)):\n",
    "        res[x]=str(res[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "        \n",
    "    dic={}\n",
    "    for i in range(0, len(ket)):\n",
    "        dic.update({res[i]:np.real(ket[i]*np.conj(ket[i]))})\n",
    "    \n",
    "    res2 = ['0', '1']\n",
    "\n",
    "    dic2={}\n",
    "    for ele in res2:\n",
    "        dic2[ele] = 0\n",
    "\n",
    "    dic3={}\n",
    "    for ele in res2:\n",
    "        dic3[ele] = 0\n",
    "        \n",
    "    for ele in dic:\n",
    "        string= ele[5]\n",
    "        dic2[string]=dic2[string]+dic[ele]\n",
    "\n",
    "    for ele in dic:\n",
    "        string= ele[11]\n",
    "        dic3[string]=dic3[string]+dic[ele]\n",
    "    \n",
    "    '''\n",
    "    Note: We return (1 - prob) because the optimizer only allows for minimization and we \n",
    "    want to maximize.\n",
    "    '''\n",
    "    olap = 1-(1/2*(dic2['0']+dic3['1']))\n",
    "\n",
    "    return olap\n",
    "\n",
    "\n",
    "def costfp(param, numparam, index1, numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by +pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]+np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))\n",
    "\n",
    "\n",
    "def costfn(param, numparam, index1, numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by -pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]-np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "id": "rK1WwbrvBl1F"
   },
   "outputs": [],
   "source": [
    "def gradient(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount):\n",
    "    '''\n",
    "    Perform gradient descent of fun1 using parameter shift rule. Assigns the params input to the parameters of the \n",
    "    ansatz, and calculates the gradient of the fun1 with respect to each parameter, then performs the descent rule for\n",
    "    the parameters.\n",
    "    Inputs:\n",
    "        fun1 - Cost function costf to take gradient\n",
    "        fun2, fun3 - Modified Cost functions (costfp, costfn) used in parameter shift rule. \n",
    "        param - Parameters at which to calculate gradient\n",
    "        numparam, numlayer - Number of parameters and Layers for the ansatz\n",
    "        eta - Step size for the gradient\n",
    "        eps_grad - cutoff value to compare against current gradient value. \n",
    "        eps_cost - cutoff value to compare against current cost function value\n",
    "        count_num - Number of iterations\n",
    "        gradcount - Cutoff number of iterations for which gradient value is less than eps_grad\n",
    "        \n",
    "    '''\n",
    "    #Track the number of iterations for which gradient is less than eps_grad\n",
    "    gcount=0\n",
    "    \n",
    "    #Track the number of iterations\n",
    "    count=0\n",
    "    \n",
    "    #Track the current ansatz parameters\n",
    "    param1 = np.array([])\n",
    "    \n",
    "    #Array to store the cost function value as optimization progresses.\n",
    "    costvalue = np.array([])\n",
    "    \n",
    "    #Dictionary that returns {iteration count : cost function value}\n",
    "    dicc={}\n",
    "    \n",
    "    #Initial cost function \n",
    "    cost = fun1(param,numparam,numlayer)\n",
    "    costvalue=np.append(costvalue, cost)\n",
    "    num_parameters = numparam\n",
    "    \n",
    "    #Create copy of initial parameters in param1. param1 holds the current parameters during the optimization.\n",
    "    for i in range(0,num_parameters):\n",
    "        param1 = np.append(param1, param[i])\n",
    "        \n",
    "    #Begin optimization loop\n",
    "    while count<count_num and gcount<gradcount and cost > eps_cost: #Conditions on count, gcount, and cost ensure that training is truly taking place.\n",
    "        param2 = np.array([])\n",
    "        param3 = np.array([])\n",
    "        grad_vec=np.array([])\n",
    "        \n",
    "        #Gradient value\n",
    "        for i in range(0, num_parameters):\n",
    "            grad_vec =np.append(grad_vec,(fun2(param1,num_parameters ,i,numlayer)-fun3(param1,num_parameters ,i,numlayer))/2)\n",
    "        grad=np.linalg.norm(grad_vec)**2\n",
    "        \n",
    "        #If Gradient value is below cutoff, increment counter\n",
    "        if grad<=eps_grad: \n",
    "            gcount+=1\n",
    "        \n",
    "        #param2 contains parameters after taking one step.\n",
    "        param2 = param1 - eta*grad_vec\n",
    "        \n",
    "        #param3 contains parameters after taking two steps.\n",
    "        param3 = param2 - eta*grad_vec\n",
    "        \n",
    "        # updating parameters\n",
    "        if cost - fun1(param3,num_parameters,numlayer)>=eta*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is >= eta*grad, we increase step size and \n",
    "            move to param3.\n",
    "            '''\n",
    "            eta=2*eta\n",
    "            param1 = param3\n",
    "        elif cost - fun1(param3,num_parameters,numlayer)<(eta/2)*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is <= (eta/2)*grad, we decrease step size and\n",
    "            move to param2\n",
    "            '''\n",
    "            eta = eta/2\n",
    "            param1=param2\n",
    "        else:\n",
    "            '''\n",
    "            If neither, keep step size same and move to param2.\n",
    "            '''\n",
    "            param1=param2\n",
    "        \n",
    "        #Current Cost value and current parameters.\n",
    "        cost = fun1(param1,num_parameters,numlayer)\n",
    "        alpha_opt=param1\n",
    "        dicc.update({count:np.array([cost, alpha_opt])})\n",
    "        costvalue=np.append(costvalue, cost)\n",
    "        print(count,cost)\n",
    "        count+=1\n",
    "        \n",
    "        \n",
    "    return(dicc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "tQQ456cBBpnz",
    "outputId": "733b3a19-9231-48c9-94bc-8faa8ce6eaa4"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-14-384e8d717b31>:47: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "  dicc.update({count:np.array([cost, alpha_opt])})\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.36062617663540797\n",
      "1 0.22694574103540655\n",
      "2 0.18229497608413014\n",
      "3 0.16208232735282524\n",
      "4 0.15270258775469103\n",
      "5 0.1416822138485052\n",
      "6 0.13443591998901094\n",
      "7 0.13119165688522805\n",
      "8 0.12689228664777386\n",
      "9 0.12498722028229925\n",
      "10 0.12270879589326278\n",
      "11 0.12150266666470899\n",
      "12 0.11997276704124293\n",
      "13 0.11912488895155815\n",
      "14 0.11791953641945718\n",
      "15 0.11708075613783664\n",
      "16 0.11627549707034768\n",
      "17 0.11574818321204483\n",
      "18 0.11490813428412139\n",
      "19 0.11424360980317205\n",
      "20 0.11374724298247929\n",
      "21 0.11337748013798743\n",
      "22 0.11274555324278168\n",
      "23 0.11221135191397824\n",
      "24 0.11187505337864367\n",
      "25 0.11139472933234096\n",
      "26 0.11110862646767339\n",
      "27 0.11067987887638941\n",
      "28 0.11036387150993143\n",
      "29 0.1100521968780912\n",
      "30 0.10984084921631465\n",
      "31 0.10949932317169753\n",
      "32 0.1092279954063371\n",
      "33 0.10901238642461752\n",
      "34 0.10885265310558978\n",
      "35 0.1085828074762244\n",
      "36 0.10835965496419697\n",
      "37 0.10824686469820355\n",
      "38 0.10800361064368458\n",
      "39 0.10786949552360392\n",
      "40 0.10768957343951979\n",
      "41 0.10758232301589521\n",
      "42 0.10741210292770664\n",
      "43 0.1073106042367401\n",
      "44 0.10716567059629267\n",
      "45 0.1070705246815098\n",
      "46 0.1069459316839847\n",
      "47 0.10686692749420079\n",
      "48 0.10674875763739067\n",
      "49 0.10666578541530447\n",
      "50 0.10657081789012879\n",
      "51 0.10650747687867113\n",
      "52 0.10640912395055102\n",
      "53 0.10633633322580605\n",
      "54 0.10626124755114341\n",
      "55 0.10620894437318817\n",
      "56 0.10612510848819068\n",
      "57 0.10606029901401892\n",
      "58 0.10599901411593837\n",
      "59 0.10595465464980824\n",
      "60 0.10588156694237916\n",
      "61 0.10582296493394305\n",
      "62 0.10577162703394216\n",
      "63 0.10573317108722868\n",
      "64 0.10566827962525227\n",
      "65 0.1056146405446372\n",
      "66 0.10557077307590412\n",
      "67 0.1055368867408828\n",
      "68 0.10547851600526748\n",
      "69 0.10542903460596187\n",
      "70 0.10540768069079798\n",
      "71 0.10534340555300681\n",
      "72 0.10530789144733421\n",
      "73 0.10526205399036392\n",
      "74 0.10523839865795748\n",
      "75 0.10518467036757695\n",
      "76 0.10515350742257135\n",
      "77 0.1051110180378293\n",
      "78 0.10508605430664719\n",
      "79 0.10504087637423909\n",
      "80 0.10501340585147512\n",
      "81 0.10497407765738376\n",
      "82 0.10494858785061534\n",
      "83 0.10491045427564649\n",
      "84 0.10488617655512256\n",
      "85 0.10484987622286157\n",
      "86 0.10482447956664087\n",
      "87 0.10479220712551274\n",
      "88 0.10477072356384465\n",
      "89 0.1047373363376406\n",
      "90 0.1047125159084058\n",
      "91 0.10468514564754372\n",
      "92 0.10466612397993569\n",
      "93 0.10463553357034727\n",
      "94 0.10461165416270923\n",
      "95 0.1045883925568245\n",
      "96 0.10457154675305347\n",
      "97 0.10454362520436278\n",
      "98 0.10452094777489385\n",
      "99 0.10450113044349196\n",
      "100 0.10448620884514148\n",
      "101 0.10446081297612708\n",
      "102 0.10443950822592685\n",
      "103 0.10442257625664808\n",
      "104 0.10440935464894652\n",
      "105 0.10438632673123038\n",
      "106 0.10436648872382648\n",
      "107 0.10435640583605554\n",
      "108 0.10433287926518542\n",
      "109 0.10431941862446137\n",
      "110 0.10430107625980112\n",
      "111 0.10429003190244912\n",
      "112 0.10427098223811482\n",
      "113 0.10425937057791979\n",
      "114 0.10424250706110838\n",
      "115 0.10423108466799613\n",
      "116 0.10421555932096593\n",
      "117 0.10420549333109308\n",
      "118 0.10419005451449548\n",
      "119 0.10417866390236608\n",
      "120 0.10416590796863312\n",
      "121 0.1041571352881141\n",
      "122 0.1041430412666775\n",
      "123 0.10413195703604705\n",
      "124 0.10412137683323541\n",
      "125 0.1041136880054333\n",
      "126 0.10410084281591592\n",
      "127 0.10409023735000122\n",
      "128 0.10408136888630537\n",
      "129 0.10407459033041855\n",
      "130 0.10406288990270762\n",
      "131 0.1040528604070795\n",
      "132 0.10404799473709125\n",
      "133 0.10403561796058669\n",
      "134 0.1040286686255969\n",
      "135 0.10401925694139957\n",
      "136 0.10401355597808237\n",
      "137 0.10400371416925336\n",
      "138 0.10399772166902688\n",
      "139 0.1039889363801767\n",
      "140 0.10398281774568174\n",
      "141 0.10397487015070639\n",
      "142 0.10396964337539516\n",
      "143 0.10396146866136813\n",
      "144 0.10395521306565358\n",
      "145 0.10394868661879042\n",
      "146 0.10394407791402616\n",
      "147 0.10393648331721006\n",
      "148 0.10393027408516309\n",
      "149 0.10392482035893646\n",
      "150 0.10392071545257486\n",
      "151 0.10391366266021063\n",
      "152 0.10390761494430667\n",
      "153 0.10390477377213347\n",
      "154 0.10389703788523597\n",
      "155 0.10389273506532215\n",
      "156 0.10388691667864602\n",
      "157 0.10388335200727306\n",
      "158 0.1038772191554963\n",
      "159 0.10387347006786696\n",
      "160 0.10386791780035065\n",
      "161 0.10386395219600053\n",
      "162 0.10385898607320965\n",
      "163 0.10385567149036845\n",
      "164 0.10385040114481614\n",
      "165 0.10384625158616734\n",
      "166 0.103842141098756\n",
      "167 0.10383917291866374\n",
      "168 0.10383418690271684\n",
      "169 0.10382999693191441\n",
      "170 0.10382652045540608\n",
      "171 0.10382383334212264\n",
      "172 0.10381912583322217\n",
      "173 0.10381498831580904\n",
      "174 0.10381268168464663\n",
      "175 0.10380789989516614\n",
      "176 0.1038050934757857\n",
      "177 0.10380106634993447\n",
      "178 0.10379830754872166\n",
      "179 0.10379447223531924\n",
      "180 0.10379198599965012\n",
      "181 0.10378810432793395\n",
      "182 0.10378510470247959\n",
      "183 0.10378195019707148\n",
      "184 0.1037797158282191\n",
      "185 0.10377599893973843\n",
      "186 0.10377289929361044\n",
      "187 0.10377024045945693\n",
      "188 0.10376820882668336\n",
      "189 0.10376466572671261\n",
      "190 0.10376155856782088\n",
      "191 0.10375987636764439\n",
      "192 0.10375617906100609\n",
      "193 0.10375403470088462\n",
      "194 0.10375097939178035\n",
      "195 0.10374889887919925\n",
      "196 0.10374594957212113\n",
      "197 0.10374404755805977\n",
      "198 0.10374108151259853\n",
      "199 0.1037387853985614\n",
      "200 0.10373636724341684\n",
      "201 0.10373465460692444\n",
      "202 0.10373180014056016\n",
      "203 0.10372940951943255\n",
      "204 0.10372737377097874\n",
      "205 0.10372581315604235\n",
      "206 0.10372308254602647\n",
      "207 0.10372067661504736\n",
      "208 0.10371933163257585\n",
      "209 0.10371652789915842\n",
      "210 0.1037148848309406\n",
      "211 0.10371251436607154\n",
      "212 0.10371086224363535\n",
      "213 0.1037086292531022\n",
      "214 0.10370716992022233\n",
      "215 0.10370486680932967\n",
      "216 0.10370305291147774\n",
      "217 0.10370122162490292\n",
      "218 0.1036999056917236\n",
      "219 0.1036976890163952\n",
      "220 0.10369580857136984\n",
      "221 0.10369426453315111\n",
      "222 0.1036930638483935\n",
      "223 0.10369094423114045\n",
      "224 0.1036890587180288\n",
      "225 0.10368792902027413\n",
      "226 0.10368585184187706\n",
      "227 0.10368460148040493\n",
      "228 0.10368274975405578\n",
      "229 0.10368140538908266\n",
      "230 0.10367974731356411\n",
      "231 0.10367863427822432\n",
      "232 0.10367684034812452\n",
      "233 0.1036753895731446\n",
      "234 0.10367402475838161\n",
      "235 0.103673019143117\n",
      "236 0.103671297068199\n",
      "237 0.10366980971821438\n",
      "238 0.10366909911422861\n",
      "239 0.10366716604304593\n",
      "240 0.10366609226576551\n",
      "241 0.10366461261246107\n",
      "242 0.10366364791391991\n",
      "243 0.10366214466395074\n",
      "244 0.10366120256205646\n",
      "245 0.10365975812704442\n",
      "246 0.10365865721383849\n",
      "247 0.1036574492170308\n",
      "248 0.10365660749369898\n",
      "249 0.10365521468457373\n",
      "250 0.10365405327722899\n",
      "251 0.10365305143084846\n",
      "252 0.10365228876845389\n",
      "253 0.10365095677204961\n",
      "254 0.10364978288053606\n",
      "255 0.10364912055373221\n",
      "256 0.1036477599004404\n",
      "257 0.10364696307427623\n",
      "258 0.1036458064549427\n",
      "259 0.10364498683874457\n",
      "260 0.10364391883857327\n",
      "261 0.10364321539664445\n",
      "262 0.10364209406050273\n",
      "263 0.10364119664529337\n",
      "264 0.10364032923214639\n",
      "265 0.1036396975531999\n",
      "266 0.10363862186014328\n",
      "267 0.10363769682568602\n",
      "268 0.10363696961833224\n",
      "269 0.10363639508755229\n",
      "270 0.10363537039696724\n",
      "271 0.10363444889056428\n",
      "272 0.10363385088945809\n",
      "273 0.10363291009187525\n",
      "274 0.10363232322077365\n",
      "275 0.10363142408927117\n",
      "276 0.10363073737454287\n",
      "277 0.1036299882752304\n",
      "278 0.10362946611147794\n",
      "279 0.10362860035094257\n",
      "280 0.10362787561541187\n",
      "281 0.1036272582093396\n",
      "282 0.10362678645876833\n",
      "283 0.1036259599569227\n",
      "284 0.10362522862735646\n",
      "285 0.10362480170300392\n",
      "286 0.10362397688342972\n",
      "287 0.10362348823136225\n",
      "288 0.10362276935992876\n",
      "289 0.10362224812132526\n",
      "290 0.10362160356976235\n",
      "291 0.10362117277382943\n",
      "292 0.10362047749963099\n",
      "293 0.10361991193058273\n",
      "294 0.10361938922530567\n",
      "295 0.10361900258421297\n",
      "296 0.10361833709105528\n",
      "297 0.10361775799933448\n",
      "298 0.10361745931007105\n",
      "299 0.10361674126376297\n"
     ]
    }
   ],
   "source": [
    "opt_param_init = np.array([])\n",
    "\n",
    "numlayer= 10\n",
    "numparam = 10*numlayer\n",
    "\n",
    "for i in range(0,numparam):\n",
    "    #Initial parameter initialization.\n",
    "    opt_param_init = np.append(opt_param_init, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "fun1 = costf\n",
    "fun2 = costfp\n",
    "fun3 = costfn\n",
    "\n",
    "#Perform optimization\n",
    "ans_test = gradient(fun1, fun2, fun3, opt_param_init, numparam, numlayer, 0.5, 1e-8 ,1e-8 ,300, 50)  "
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "Trace distance  code.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/Algorithm_15.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "4277d344",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Import Relevant Libraries\n",
    "import math\n",
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import *\n",
    "from qiskit.tools.jupyter import *\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['font.size'] = 14\n",
    "\n",
    "from qiskit.utils import QuantumInstance\n",
    "\n",
    "from qiskit.opflow import I, X, Y, Z\n",
    "from qiskit.opflow import StateFn\n",
    "from qiskit.opflow import Gradient\n",
    "from qiskit.opflow import CircuitSampler\n",
    "from qiskit.opflow.primitive_ops import MatrixOp\n",
    "\n",
    "from qiskit.circuit import Parameter\n",
    "from qiskit.circuit import QuantumCircuit\n",
    "from qiskit.circuit import ParameterVector\n",
    "\n",
    "from qiskit.algorithms.optimizers import SPSA\n",
    "from qiskit.algorithms.optimizers import COBYLA\n",
    "from qiskit.algorithms.optimizers import GradientDescent\n",
    "\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "from qiskit.ignis.mitigation.measurement import CompleteMeasFitter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "9c344e64",
   "metadata": {},
   "outputs": [],
   "source": [
    "provider = IBMQ.load_account()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "614815bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "c0d8e63c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def append(list1, list2):\n",
    "    '''\n",
    "    Takes two lists and returns a list with the concatenation of both lists\n",
    "    '''\n",
    "    temp = []\n",
    "    temp.extend(list1)\n",
    "    temp.extend(list2)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f049e98a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createActual(x, L):\n",
    "    '''\n",
    "    Takes a number x and a size and returns a list of length l with all entries x.\n",
    "    '''\n",
    "    temp = []\n",
    "    for i in range(L):\n",
    "        temp = np.append(temp, x)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "5ba30c91",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Define variables for the number of layers of the two provers and the number of qubits of the provers.\n",
    "'''\n",
    "numLayerState = 2\n",
    "numLayerProver = 2\n",
    "\n",
    "numQubitState = 2\n",
    "numQubitProver = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "id": "e0196ed2",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of channel 1\n",
    "'''\n",
    "unitary_param_1 = np.array([])\n",
    "for i in range(0, 4):\n",
    "    unitary_param_1 = np.append(unitary_param_1, np.array([rand_numb(0,2*np.pi)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "id": "db4d1b59",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of channel 2\n",
    "'''\n",
    "unitary_param_2 = np.array([])\n",
    "for i in range(0, 4):\n",
    "    unitary_param_2 = np.append(unitary_param_2, np.array([rand_numb(0,2*np.pi)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "id": "9f4c2933",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌───────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(3.272) ├┤ Ry(1.7657) ├──■──\n",
       "     ├───────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(2.993) ├┤ Ry(5.5947) ├┤ X ├\n",
       "     └───────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌───────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(3.272) ├┤ Ry(1.7657) ├──■──\n",
       "     ├───────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(2.993) ├┤ Ry(5.5947) ├┤ X ├\n",
       "     └───────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "id": "6af9bec8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(6.0421) ├┤ Ry(3.7557) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(6.2681) ├┤ Ry(2.6555) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(6.0421) ├┤ Ry(3.7557) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(6.2681) ├┤ Ry(2.6555) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 101,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "e23451d6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createStateProver(numQubit, numLayer):\n",
    "    '''\n",
    "    Creates a parameterized unitary on numQubit qubits. Applies numLayer layers of the HEA with 2 Qiskit.parameters \n",
    "    per qubit per layer, specifying rotations about the x- and y-axes. After each layer, applies a neighbouring qubit\n",
    "    CNOT layer. Returns a QuantumCircuit object containing the parameterized state prover. \n",
    "    '''\n",
    "    numParam = 2*numLayer*numQubit\n",
    "    stateProver = QuantumCircuit(numQubit)\n",
    "    state_param_vector = ParameterVector(\"state_params\", numParam)\n",
    "    for j in range(numLayer):\n",
    "        for i in range(numQubit):\n",
    "            stateProver.rx(state_param_vector[j*2*numQubit + i], i)\n",
    "            stateProver.ry(state_param_vector[j*2*numQubit + i + numQubit], i)\n",
    "\n",
    "        for i in range(numQubit-1):\n",
    "            stateProver.cx(i, i+1)\n",
    "            \n",
    "    return stateProver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "id": "702a6fab",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createMaxProver(numQubit, numLayer):\n",
    "    '''\n",
    "    Creates a parameterized unitary on numQubit qubits. Applies numLayer layers of the HEA with 2 Qiskit.parameters \n",
    "    per qubit per layer, specifying rotations about the x- and y-axes. After each layer, applies a neighbouring qubit\n",
    "    CNOT layer. Returns a QuantumCircuit object containing the parameterized max prover. \n",
    "    '''\n",
    "    numParam = 2*numLayer*numQubit\n",
    "    maxProver = QuantumCircuit(numQubit)\n",
    "    max_param_vector = ParameterVector(\"max_params\", numParam)\n",
    "    for j in range(numLayer):\n",
    "        for i in range(numQubit):\n",
    "            maxProver.rx(max_param_vector[j*2*numQubit + i], i)\n",
    "            maxProver.ry(max_param_vector[j*2*numQubit + i + numQubit], i)\n",
    "\n",
    "        for i in range(numQubit-1):\n",
    "            maxProver.cx(i, i+1)\n",
    "\n",
    "    return maxProver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "id": "3b9ff3a6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createQuantumCircuit(numQubitState, numQubitProver, numLayerState, numLayerProver):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 15 https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    We create two similar circuits for the two possible classical bits 'i' that can be picked.\n",
    "    The ciruits are of 4 qubits each labelled as (R, A, E', F)\n",
    "    '''\n",
    "    #Create the two circuits for $U_i$ \\in {0, 1}\n",
    "    qCirc1 = QuantumCircuit(4)\n",
    "    qCirc2 = QuantumCircuit(4)\n",
    "    \n",
    "    #Appends state prover to generate the input state $\\psi$ on (R, A)\n",
    "    stateProver = createStateProver(numQubitState, numLayerState)\n",
    "    qCirc1.append(stateProver, [0, 1])\n",
    "    qCirc2.append(stateProver, [0, 1])\n",
    "    \n",
    "    #Appends both unitary extensions of channels (A, E') to (B, E). The E system is traced out to get the channel \n",
    "    #from A to B.\n",
    "    qCirc1.append(qc1, [1, 2])\n",
    "    qCirc2.append(qc2, [1, 2])\n",
    "    \n",
    "    #Appends the same max prover to both circuits so as to train the optimal unitary for both outcomes.\n",
    "    #The prover is applied on systems (R, B, F)\n",
    "    maxProver = createMaxProver(numQubitProver, numLayerProver)\n",
    "    qCirc1.append(maxProver, [0, 1, 3])\n",
    "    qCirc2.append(maxProver, [0, 1, 3])\n",
    "    \n",
    "    return [qCirc1, qCirc2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "id": "b863a87c",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates the quantum circuit\n",
    "'''\n",
    "[qCirc1, qCirc2] = createQuantumCircuit(numQubitState, numQubitProver, numLayerState, numLayerProver)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "id": "28687793",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Pick a backend to use. We use the statevector_simulator for noiseless simulation.\n",
    "'''\n",
    "backend = Aer.get_backend('statevector_simulator')\n",
    "q_instance = QuantumInstance(backend)\n",
    "sampler = CircuitSampler(q_instance)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "id": "b529ab37",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-121-660de11f1f56>:10: DeprecationWarning: Passing BackendProperties instead of a \"backend\" object has been deprecated as of qiskit-aer 0.10.0 and will be removed no earlier than 3 months from that release date. Duration dependent delay relaxation noise requires a backend object.\n",
      "  noise_model = NoiseModel.from_backend(device.properties())\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Pick a backend to use. We use the qasm_simulator for noisy simulation.\n",
    "'''\n",
    "#Replace the provider with your personal credentials for hub, group and main\n",
    "provider = IBMQ.get_provider(hub=\"ibm-q-research\", group=\"louisiana-st-uni-1\", project=\"main\")\n",
    "\n",
    "backend = Aer.get_backend(\"qasm_simulator\")\n",
    "device = provider.get_backend(\"ibmq_jakarta\")\n",
    "coupling_map = device.configuration().coupling_map\n",
    "noise_model = NoiseModel.from_backend(device.properties())\n",
    "quantum_instance = QuantumInstance(backend=backend, \n",
    "                           shots=8192, \n",
    "                           noise_model=noise_model, \n",
    "                           coupling_map=coupling_map,\n",
    "                           measurement_error_mitigation_cls=CompleteMeasFitter,\n",
    "                           cals_matrix_refresh_period=30)\n",
    "sampler = CircuitSampler(quantum_instance)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "id": "4d8f7424",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Average value of this hamiltonian is the probability of measuring 0 on the 4th qubit.\n",
    "MatrixOp(np.array([[1, 0], [0, 0])) is the projector on the 0 subspace. Qiskit orders qubits in reverse.\n",
    "'''\n",
    "hamiltonian_1 = MatrixOp(np.array([[1, 0], [0, 0]]))^I^I^I\n",
    "\n",
    "'''\n",
    "Average value of this hamiltonian is the probability of measuring 1 on the 8th qubit.\n",
    "MatrixOp(np.array([[0, 0], [0, 1]])) is the projector on the 0 subspace. Qiskit orders qubits in reverse.\n",
    "'''\n",
    "hamiltonian_2 = MatrixOp(np.array([[0, 0], [0, 1]]))^I^I^I"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "id": "36e31743",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates global variables that are used in the optimization. \n",
    "'''\n",
    "global param_state\n",
    "global param_max\n",
    "global curr_iter\n",
    "global iteration"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "id": "fc63a0a9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the ansatz, and calculates the expectation value.\n",
    "    '''\n",
    "    value_dict = dict(zip(qCirc1.parameters, params))\n",
    "    \n",
    "    expectation_1 = StateFn(hamiltonian_1, is_measurement=True).compose(StateFn(qCirc1))\n",
    "    expectation_2 = StateFn(hamiltonian_2, is_measurement=True).compose(StateFn(qCirc2))\n",
    "    \n",
    "    result_1 = sampler.convert(expectation_1, params=value_dict).eval()  \n",
    "    result_2 = sampler.convert(expectation_2, params=value_dict).eval()\n",
    "    \n",
    "    return 0.5*(np.real(result_1) + np.real(result_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "id": "0f85a8ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf_state(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the state prover, and calculates the expectation value.\n",
    "    For the max prover parameters, uses the global values.\n",
    "    Note: We return the negative of the expectation value because the optimizer only allows for minimization and we \n",
    "    want to maximize. \n",
    "    '''\n",
    "    temp = append(param_max, params)\n",
    "    value_dict = dict(zip(qCirc1.parameters, temp))\n",
    "    \n",
    "    expectation_1 = StateFn(hamiltonian_1, is_measurement=True).compose(StateFn(qCirc1))\n",
    "    expectation_2 = StateFn(hamiltonian_2, is_measurement=True).compose(StateFn(qCirc2))\n",
    "\n",
    "    result_1 = sampler.convert(expectation_1, params=value_dict).eval()  \n",
    "    result_2 = sampler.convert(expectation_2, params=value_dict).eval()  \n",
    "    \n",
    "    return -0.5*(np.real(result_1)+np.real(result_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "id": "08dda973",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf_max(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the max prover, and calculates the expectation value.\n",
    "    For the state prover parameters, uses the global values.\n",
    "    Note: We return the negative of the expectation value because the optimizer only allows for minimization and we \n",
    "    want to maximize. \n",
    "    '''\n",
    "    temp = append(params, param_state)\n",
    "    value_dict = dict(zip(qCirc1.parameters, temp))\n",
    "    \n",
    "    expectation_1 = StateFn(hamiltonian_1, is_measurement=True).compose(StateFn(qCirc1))\n",
    "    expectation_2 = StateFn(hamiltonian_2, is_measurement=True).compose(StateFn(qCirc2))\n",
    "\n",
    "    result_1 = sampler.convert(expectation_1, params=value_dict).eval()  \n",
    "    result_2 = sampler.convert(expectation_2, params=value_dict).eval()  \n",
    "    \n",
    "    return -0.5*(np.real(result_1)+np.real(result_2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "id": "5962b560",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Array to store the loss function values\n",
    "def autospsa_callback(nfev, x, fx, stepsize, accepted):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Appends loss value, current iteration and \n",
    "    prints every 10 iterations with a completion percentage.\n",
    "    '''\n",
    "    loss.append(-1*fx)\n",
    "    iteration.append(curr_iter + nfev/3)\n",
    "    if (nfev % 30 == 0):\n",
    "        print(\"Loss Value : \", -1*fx, str(nfev/3)+\"%\")\n",
    "    \n",
    "def gd_callback(nfevs, x, fx, stepsize):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Append loss value and print every iteration.\n",
    "    '''\n",
    "    loss.append(-1*fx)\n",
    "    print(\"Loss Value : \", -1*fx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "id": "7cdd09ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "true_value = 0.9469968324123996"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "id": "16c84575",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Initialize state and max prover parameters to random angles\n",
    "'''\n",
    "numParamState = 2*numQubitState*numLayerState\n",
    "numParamProver = 2*numQubitProver*numLayerProver\n",
    "\n",
    "init_param_state = []\n",
    "for i in range(0, numParamState):\n",
    "    init_param_state = np.append(init_param_state, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "init_param_max = []\n",
    "for i in range(0, numParamProver):\n",
    "    init_param_max = np.append(init_param_max, np.array([rand_numb(0,2*np.pi)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "id": "8e394bd7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Initial Cost :  0.5146484375\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Initialize variables used for optimization\n",
    "'''\n",
    "loss = []\n",
    "iteration = []\n",
    "curr_iter = 0\n",
    "param_max = np.copy(init_param_max)\n",
    "param_state = np.copy(init_param_state)\n",
    "\n",
    "print(\"Initial Cost : \", costf(append(param_max, param_state)))\n",
    "loss.append(costf(append(param_max, param_state)))\n",
    "iteration.append(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "id": "b236811e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration Number : 0\n",
      "Loss Value :  0.6082763671875\n",
      "Loss Value :  0.8726806640625\n",
      "Iteration Number : 1\n",
      "Loss Value :  0.89483642578125\n",
      "Loss Value :  0.90509033203125\n",
      "Iteration Number : 2\n",
      "Loss Value :  0.91180419921875\n",
      "Loss Value :  0.9254150390625\n",
      "Iteration Number : 3\n",
      "Loss Value :  0.927001953125\n",
      "Loss Value :  0.92828369140625\n",
      "Iteration Number : 4\n",
      "Loss Value :  0.93011474609375\n",
      "Loss Value :  0.93304443359375\n",
      "Iteration Number : 5\n",
      "Loss Value :  0.93377685546875\n",
      "Loss Value :  0.93505859375\n",
      "Iteration Number : 6\n",
      "Loss Value :  0.9343261718749999\n",
      "Loss Value :  0.94598388671875\n",
      "Iteration Number : 7\n",
      "Loss Value :  0.94818115234375\n",
      "Loss Value :  0.9505615234375\n",
      "Iteration Number : 8\n",
      "Loss Value :  0.94708251953125\n",
      "Loss Value :  0.94677734375\n",
      "Iteration Number : 9\n",
      "Loss Value :  0.9494628906250001\n",
      "Loss Value :  0.9472045898437499\n",
      "Iteration Number : 0\n",
      "Loss Value :  0.94854736328125 10.0%\n",
      "Loss Value :  0.9464111328125 20.0%\n",
      "Loss Value :  0.94439697265625 30.0%\n",
      "Loss Value :  0.947265625 40.0%\n",
      "Loss Value :  0.947021484375 50.0%\n",
      "Loss Value :  0.946533203125 60.0%\n",
      "Loss Value :  0.94573974609375 70.0%\n",
      "Loss Value :  0.945556640625 80.0%\n",
      "Loss Value :  0.9481201171875 90.0%\n",
      "Loss Value :  0.94244384765625 100.0%\n",
      "Loss Value :  0.9462890625 10.0%\n",
      "Loss Value :  0.9483642578125 20.0%\n",
      "Loss Value :  0.948486328125 30.0%\n",
      "Loss Value :  0.9451904296875 40.0%\n",
      "Loss Value :  0.9449462890625 50.0%\n",
      "Loss Value :  0.943359375 60.0%\n",
      "Loss Value :  0.9464111328125 70.0%\n",
      "Loss Value :  0.947021484375 80.0%\n",
      "Loss Value :  0.94403076171875 90.0%\n",
      "Loss Value :  0.94659423828125 100.0%\n",
      "Iteration Number : 1\n",
      "Loss Value :  0.9483642578125 10.0%\n",
      "Loss Value :  0.94793701171875 20.0%\n",
      "Loss Value :  0.94580078125 30.0%\n",
      "Loss Value :  0.94976806640625 40.0%\n",
      "Loss Value :  0.9486083984375 50.0%\n",
      "Loss Value :  0.94287109375 60.0%\n",
      "Loss Value :  0.95013427734375 70.0%\n",
      "Loss Value :  0.94866943359375 80.0%\n",
      "Loss Value :  0.948974609375 90.0%\n",
      "Loss Value :  0.9490966796875 100.0%\n",
      "Loss Value :  0.94659423828125 10.0%\n",
      "Loss Value :  0.94561767578125 20.0%\n",
      "Loss Value :  0.9436035156250001 30.0%\n",
      "Loss Value :  0.94879150390625 40.0%\n",
      "Loss Value :  0.9495849609375 50.0%\n",
      "Loss Value :  0.94598388671875 60.0%\n",
      "Loss Value :  0.94183349609375 70.0%\n",
      "Loss Value :  0.94873046875 80.0%\n",
      "Loss Value :  0.945556640625 90.0%\n",
      "Loss Value :  0.94732666015625 100.0%\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Alternate between the max and state optimizer using COBYLA for 10 rounds. \n",
    "Then alternate between the max and state optimizer using SPSA for 2 rounds. \n",
    "'''\n",
    "for i in range(10):\n",
    "    print(\"Iteration Number :\", i)\n",
    "\n",
    "    cobl_1 = COBYLA(maxiter=30)\n",
    "    result = cobl_1.minimize(fun=costf_state, x0=param_state)\n",
    "    curr_iter += 30\n",
    "    param_state = result.x\n",
    "    print(\"Loss Value : \", -1*result.fun)\n",
    "    loss.append(-1*result.fun)\n",
    "    iteration.append(curr_iter)\n",
    "    \n",
    "    cobl_2 = COBYLA(maxiter=30)\n",
    "    result = cobl_2.minimize(fun=costf_max, x0=param_max)\n",
    "    curr_iter += 30\n",
    "    param_max = result.x\n",
    "    print(\"Loss Value : \", -1*result.fun)\n",
    "    loss.append(-1*result.fun)\n",
    "    iteration.append(curr_iter)\n",
    "    \n",
    "for i in range(2):\n",
    "    print(\"Iteration Number :\", i)\n",
    "    \n",
    "    autospsa_1 = SPSA(maxiter=100, learning_rate=0.05, perturbation=0.01, callback=autospsa_callback)\n",
    "    result = autospsa_1.minimize(fun=costf_state, x0=param_state)\n",
    "    param_state = result.x\n",
    "    curr_iter += 100\n",
    "\n",
    "    autospsa_2 = SPSA(maxiter=100, learning_rate=0.05, perturbation=0.01, callback=autospsa_callback)\n",
    "    result = autospsa_2.minimize(fun=costf_max, x0=param_max)\n",
    "    param_max = result.x\n",
    "    curr_iter += 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "55139b53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.62066459 4.00477521 7.66425492 5.78516255 3.55245138 3.40657781\n",
      " 3.59472451 4.67657625 3.93629605 2.25444732 3.05121357 4.76216022]\n",
      "[5.83009092 3.31781784 3.40813329 4.87021559 2.41738243 2.14596996\n",
      " 6.25419825 0.55095221]\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Print optimal parameter values.\n",
    "'''\n",
    "print(param_max)\n",
    "print(param_state)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "id": "577e33e8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Noise Resilient :  0.94598388671875\n"
     ]
    }
   ],
   "source": [
    "param_max_noisy = param_max\n",
    "param_state_noisy = param_state\n",
    "print(\"Noise Resilient : \", costf(append(param_max_noisy, param_state_noisy)))\n",
    "noiseResilientValue = costf(append(param_max_noisy, param_state_noisy))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "id": "543dbdd1",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_noiseless = []\n",
    "loss_noiseless.extend(loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "id": "74024957",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_noisy = []\n",
    "loss_noisy.extend(loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "2a6c1172",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/IPython/core/pylabtools.py:134: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  fig.canvas.print_figure(bytes_io, **kw)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_loss():\n",
    "    '''\n",
    "    Plots loss function. Actual normalized diamond distance value can be calculated using SDP.\n",
    "    '''\n",
    "    start = 1\n",
    "    end = len(loss_noiseless)\n",
    "    fig = plt.figure(figsize=(12, 6))\n",
    "    ax = fig.add_axes([0, 0, 1, 1])\n",
    "    ax.plot(iteration[start:end], createActual(0.5*(1+true_value), len(loss[start:end])), label = 'Actual')\n",
    "    ax.plot(iteration[start:end], createActual(noiseResilientValue, len(loss[start:end])), label = 'Final noisy parameters on noiseless simulator')\n",
    "    ax.plot(iteration[start:end], loss_noiseless[start:end], 'tab:green', label='Loss Noiseless')\n",
    "    ax.plot(iteration[start:end], loss_noisy[start:end], 'tab:red', label='Loss Noisy')\n",
    "    plt.ylabel('Acceptance Probability')\n",
    "    plt.xlabel('iterations')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "plot_loss()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "id": "9e25a5b7",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate diamond distance from Acceptance Probability\n",
    "ddist_noiseless = [2*i-1 for i in loss_noiseless]\n",
    "ddist_noisy = [2*i-1 for i in loss_noisy]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 128,
   "id": "4e7f430e",
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'fid_noisy' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-128-a1683d0c7f06>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     29\u001b[0m     \u001b[0mfile\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     30\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 31\u001b[0;31m \u001b[0mwriteToFile\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-128-a1683d0c7f06>\u001b[0m in \u001b[0;36mwriteToFile\u001b[0;34m()\u001b[0m\n\u001b[1;32m     25\u001b[0m     \u001b[0mfile\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwritelines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     26\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 27\u001b[0;31m     \u001b[0mfile\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwrite\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfid_noisy\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     28\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     29\u001b[0m     \u001b[0mfile\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mclose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'fid_noisy' is not defined"
     ]
    }
   ],
   "source": [
    "def writeToFile():\n",
    "    '''\n",
    "    Write the training data to a text file to be used to plot the data. The format is as follows:\n",
    "        True Value\n",
    "        Noise Resilient Value\n",
    "        Size of noiseless data list\n",
    "        [\n",
    "        Noiseless data with one entry per line\n",
    "        ]\n",
    "        Size of noisy data list\n",
    "        [\n",
    "        Noisy data with one entry per line\n",
    "        ]\n",
    "    '''\n",
    "    file = open(\"DDChannelsNoisyData.txt\", \"w+\")\n",
    "    file.write(str(true_value)+\"\\n\")\n",
    "    file.write(str(noiseResilientValue)+\"\\n\")\n",
    "\n",
    "    file.write(str(len(ddist_noiseless))+\"\\n\")\n",
    "    L = [str(i)+\"\\n\" for i in ddist_noiseless]\n",
    "    file.writelines(L)\n",
    "    \n",
    "    file.write(str(len(ddist_noisy))+\"\\n\")\n",
    "    L = [str(i)+\"\\n\" for i in ddist_noisy[0:len(ddist_noisy)-1]]\n",
    "    file.writelines(L)\n",
    "    \n",
    "    file.write(str(fid_noisy[-1]))\n",
    "    \n",
    "    file.close()\n",
    "\n",
    "writeToFile()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "id": "bb40bbd7",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-130-263f004a8feb>:56: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.savefig(\"DiamondDistanceNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
      "<ipython-input-130-263f004a8feb>:56: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.savefig(\"DiamondDistanceNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
      "/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/IPython/core/pylabtools.py:134: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  fig.canvas.print_figure(bytes_io, **kw)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "To generate graph Figure 15 from https://arxiv.org/pdf/2108.08406.pdf\n",
    "'''\n",
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import style\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,AutoMinorLocator)\n",
    "import seaborn as sns\n",
    "from matplotlib.ticker import FormatStrFormatter, LogLocator\n",
    "from matplotlib import rcParams\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "import matplotlib.ticker as ticker\n",
    "from matplotlib import rc\n",
    "\n",
    "#import rhinoscriptsytnax as rs\n",
    "\n",
    "c1 = '#14A76C'\n",
    "c6 = '#AC3B61'\n",
    "c4 = '#2B7A78'\n",
    "c2 = '#2E9CCA'\n",
    "c5 = '#29648A'\n",
    "c3 = '#F76C6C'\n",
    "\n",
    "#m,c,k,g,r,b\n",
    "\n",
    "#plt.rcParams['text.usetex'] = True\n",
    "timesfont = {'fontname':'Times'}\n",
    "style.use('seaborn-ticks')\n",
    "\n",
    "start = 1\n",
    "end = len(loss)\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.add_axes([0, 0, 1, 1])\n",
    "# Plot and show our data\n",
    "ax.plot(iteration[start:20], ddist_noiseless[start:20],'-o', markersize=5, markevery=1, color = '#1f77b4', linewidth=0.7, label = 'Algorithm 15 Noiseless')\n",
    "ax.plot(iteration[21:], ddist_noiseless[21:],'-o', markersize=5, markevery=30, color = '#1f77b4', linewidth=0.7)\n",
    "\n",
    "ax.plot(iteration[start:20], ddist_noisy[start:20],'-p', markersize=5, markevery=1, color = \"#d62728\", linewidth=0.7, label = 'Algorithm 15 Noisy')\n",
    "ax.plot(iteration[19:22], ddist_noisy[19:22],'-p', markersize=5, markevery=30, color = \"#d62728\", linewidth=0.7)\n",
    "ax.plot(iteration[22:], ddist_noisy[22:],'-p', markersize=5, markevery=30, color = \"#d62728\", linewidth=0.7)\n",
    "\n",
    "ax.plot(iteration[start:], createActual(2*noiseResilientValue-1, len(ddist_noisy[start:])),'-p', markersize=0, markevery=1, color = '#ff7f0e', linewidth=0.7, label = 'Final noisy parameters on noiseless simulator')\n",
    "ax.plot(iteration[start:end], createActual(true_value, len(loss[start:end])), '-.', color = '#2ca02c', label = 'True Normalized Diamond Distance')\n",
    "\n",
    "ax.set_xscale('log')\n",
    "#ax.set_xlim(0, 1600)\n",
    "\n",
    "ax.grid(b=True, which='major', color='#666666', linestyle='--',alpha=0.4)\n",
    "ax.legend(loc=0)\n",
    "ax.set_xlabel('Iterations',**timesfont,fontsize =18)\n",
    "ax.set_ylabel('Normalized Diamond Distance',**timesfont,fontsize =18)\n",
    "plt.savefig(\"DiamondDistanceNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5b40fe47",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Algorithm_15_SDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "37dac05e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Import Relevant Libraries\n",
    "import random\n",
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, BasicAer\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "from itertools import product #this one I use to find the prob of 00 without sampling. \n",
    "\n",
    "from toqito.state_metrics import fidelity\n",
    "from toqito.channels import partial_trace as pt\n",
    "from qiskit.quantum_info import DensityMatrix, state_fidelity, partial_trace\n",
    "\n",
    "from qiskit.quantum_info import diamond_norm\n",
    "\n",
    "from qiskit import quantum_info as qi\n",
    "from toqito.channel_metrics import channel_fidelity"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0c818afe",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "0b1c624e",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of the channels.\n",
    "'''\n",
    "unitary_param_1 = [3.9979244, 0.0317666, 4.15727155, 3.33017616]\n",
    "unitary_param_2 = [3.573949, 1.94640399, 3.36671537, 5.65794325]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "884ae606",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">      ┌────────────┐ ┌────────────┐     \n",
       "q_0: ─┤ Rx(3.9979) ├─┤ Ry(4.1573) ├──■──\n",
       "     ┌┴────────────┴┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(0.031767) ├┤ Ry(3.3302) ├┤ X ├\n",
       "     └──────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "      ┌────────────┐ ┌────────────┐     \n",
       "q_0: ─┤ Rx(3.9979) ├─┤ Ry(4.1573) ├──■──\n",
       "     ┌┴────────────┴┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(0.031767) ├┤ Ry(3.3302) ├┤ X ├\n",
       "     └──────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "8a165708",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(3.5739) ├┤ Ry(3.3667) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.9464) ├┤ Ry(5.6579) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(3.5739) ├┤ Ry(3.3667) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.9464) ├┤ Ry(5.6579) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5edcc262",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌───┐                   \n",
       "q_0: ┤ H ├──■────────────────\n",
       "     └───┘┌─┴─┐┌────────────┐\n",
       "q_1: ─────┤ X ├┤0           ├\n",
       "          └───┘│  circuit-0 │\n",
       "q_2: ──────────┤1           ├\n",
       "               └────────────┘</pre>"
      ],
      "text/plain": [
       "     ┌───┐                   \n",
       "q_0: ┤ H ├──■────────────────\n",
       "     └───┘┌─┴─┐┌────────────┐\n",
       "q_1: ─────┤ X ├┤0           ├\n",
       "          └───┘│  circuit-0 │\n",
       "q_2: ──────────┤1           ├\n",
       "               └────────────┘"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Creates extension of the Choi State of channel 1\n",
    "'''\n",
    "qua = QuantumCircuit(3)\n",
    "qua.h(0)\n",
    "qua.cx(0, 1)\n",
    "qua.append(qc1, [1, 2])\n",
    "qua.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "5ebb8c0d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌───┐                   \n",
       "q_0: ┤ H ├──■────────────────\n",
       "     └───┘┌─┴─┐┌────────────┐\n",
       "q_1: ─────┤ X ├┤0           ├\n",
       "          └───┘│  circuit-1 │\n",
       "q_2: ──────────┤1           ├\n",
       "               └────────────┘</pre>"
      ],
      "text/plain": [
       "     ┌───┐                   \n",
       "q_0: ┤ H ├──■────────────────\n",
       "     └───┘┌─┴─┐┌────────────┐\n",
       "q_1: ─────┤ X ├┤0           ├\n",
       "          └───┘│  circuit-1 │\n",
       "q_2: ──────────┤1           ├\n",
       "               └────────────┘"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Creates extension of the Choi State of channel 2\n",
    "'''\n",
    "qua2 = QuantumCircuit(3)\n",
    "qua2.h(0)\n",
    "qua2.cx(0, 1)    \n",
    "qua2.append(qc2, [1, 2])\n",
    "qua2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "ef6b2cc3",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates Choi matrices of the two channels\n",
    "'''\n",
    "psi_1 = np.array(DensityMatrix.from_instruction(qua.reverse_bits()))\n",
    "psi_2 = np.array(DensityMatrix.from_instruction(qua2.reverse_bits()))\n",
    "rho_1 = pt(psi_1, [3], [2, 2, 2])\n",
    "rho_2 = pt(psi_2, [3], [2, 2, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "dcb853b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Multiply the choi matrix by the normalization\n",
    "'''\n",
    "choi_1 = 2*rho_1\n",
    "choi_2 = 2*rho_2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e312d0a3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 16 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 21 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 26 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 31 empty\n"
     ]
    }
   ],
   "source": [
    "eye = [[1,0],[0,1]]\n",
    "omega = cp.Variable((4,4),complex = True)\n",
    "rho = cp.Variable((2,2),complex = True)\n",
    "constraints = [omega>>0, rho>>0, omega << cp.kron(eye,rho), cp.trace(rho) == 1]\n",
    "prob = cp.Problem(cp.Maximize(cp.real(cp.trace(omega@(choi_2 - choi_1)))),constraints)\n",
    "normDiaDist = prob.solve(verbose = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "f3493223",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Normalized Diamond Distance :  0.45158228621024654\n"
     ]
    }
   ],
   "source": [
    "print(\"Normalized Diamond Distance : \", normDiaDist)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ebd1e975",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Algorithm_19.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b484ee71",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Import Relevant Libraries\n",
    "import random\n",
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, BasicAer\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "from toqito.state_metrics import fidelity\n",
    "from toqito.channels import partial_trace as pt\n",
    "from qiskit.quantum_info import DensityMatrix, state_fidelity, partial_trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b27432e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the purifications of the three states.\n",
    "'''\n",
    "unitary_param_1 = [2.05609539, 5.62908936, 2.80333733, 0.46112542, 5.08342410, 6.11418207, 1.10369043, 0.92547684]\n",
    "unitary_param_2 = [2.75739752, 3.51520884, 1.68633662, 4.38643736, 5.77819543, 6.22335082, 0.66604454, 2.30287323]\n",
    "unitary_param_3 = [5.07202630, 3.40916316, 0.03463668, 5.66305801, 6.04756684, 3.46238903, 5.05924586, 6.19420113]\n",
    "\n",
    "'''\n",
    "Defines the probabilities of the individual states\n",
    "'''   \n",
    "[p_1, p_2, p_3] = [0.13701766022290213, 0.6914035409428283, 0.17157879883426963]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4bd32400",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐ ┌────────────┐     ┌────────────┐ ┌────────────┐     \n",
       "q_0: ┤ Rx(2.0561) ├─┤ Ry(2.8033) ├──■──┤ Rx(5.0834) ├─┤ Ry(1.1037) ├──■──\n",
       "     ├────────────┤┌┴────────────┤┌─┴─┐├────────────┤┌┴────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(5.6291) ├┤ Ry(0.46113) ├┤ X ├┤ Rx(6.1142) ├┤ Ry(0.92548) ├┤ X ├\n",
       "     └────────────┘└─────────────┘└───┘└────────────┘└─────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐ ┌────────────┐     ┌────────────┐ ┌────────────┐     \n",
       "q_0: ┤ Rx(2.0561) ├─┤ Ry(2.8033) ├──■──┤ Rx(5.0834) ├─┤ Ry(1.1037) ├──■──\n",
       "     ├────────────┤┌┴────────────┤┌─┴─┐├────────────┤┌┴────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(5.6291) ├┤ Ry(0.46113) ├┤ X ├┤ Rx(6.1142) ├┤ Ry(0.92548) ├┤ X ├\n",
       "     └────────────┘└─────────────┘└───┘└────────────┘└─────────────┘└───┘"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc1.rx(unitary_param_1[j*2*size + i], i)\n",
    "        qc1.ry(unitary_param_1[j*2*size + i + size], i)  \n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "542d1e45",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐┌────────────┐     ┌────────────┐┌─────────────┐     \n",
       "q_0: ┤ Rx(2.7574) ├┤ Ry(1.6863) ├──■──┤ Rx(5.7782) ├┤ Ry(0.66604) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐├────────────┤└┬────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.5152) ├┤ Ry(4.3864) ├┤ X ├┤ Rx(6.2234) ├─┤ Ry(2.3029) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘└────────────┘ └────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐┌────────────┐     ┌────────────┐┌─────────────┐     \n",
       "q_0: ┤ Rx(2.7574) ├┤ Ry(1.6863) ├──■──┤ Rx(5.7782) ├┤ Ry(0.66604) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐├────────────┤└┬────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.5152) ├┤ Ry(4.3864) ├┤ X ├┤ Rx(6.2234) ├─┤ Ry(2.3029) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘└────────────┘ └────────────┘└───┘"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc2.rx(unitary_param_2[j*2*size + i], i)\n",
    "        qc2.ry(unitary_param_2[j*2*size + i + size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3e116a42",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌───────────┐ ┌──────────────┐     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(5.072) ├─┤ Ry(0.034637) ├──■──┤ Rx(6.0476) ├┤ Ry(5.0592) ├──■──\n",
       "     ├───────────┴┐└┬────────────┬┘┌─┴─┐├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.4092) ├─┤ Ry(5.6631) ├─┤ X ├┤ Rx(3.4624) ├┤ Ry(6.1942) ├┤ X ├\n",
       "     └────────────┘ └────────────┘ └───┘└────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌───────────┐ ┌──────────────┐     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(5.072) ├─┤ Ry(0.034637) ├──■──┤ Rx(6.0476) ├┤ Ry(5.0592) ├──■──\n",
       "     ├───────────┴┐└┬────────────┬┘┌─┴─┐├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.4092) ├─┤ Ry(5.6631) ├─┤ X ├┤ Rx(3.4624) ├┤ Ry(6.1942) ├┤ X ├\n",
       "     └────────────┘ └────────────┘ └───┘└────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 3\n",
    "'''\n",
    "size = 2\n",
    "qc3 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc3.rx(unitary_param_3[j*2*size + i], i)\n",
    "        qc3.ry(unitary_param_3[j*2*size + i + size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc3.cx(i, i+1)\n",
    "\n",
    "qc3.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9619f885",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates the density matrix rho_XB which encodes the overall state.\n",
    "'''\n",
    "psi_1 = np.array(DensityMatrix.from_instruction(qc1.reverse_bits()))\n",
    "psi_2 = np.array(DensityMatrix.from_instruction(qc2.reverse_bits()))\n",
    "psi_3 = np.array(DensityMatrix.from_instruction(qc3.reverse_bits()))\n",
    "\n",
    "rho_1 = pt(psi_1, [1], [2, 2])\n",
    "rho_2 = pt(psi_2, [1], [2, 2])\n",
    "rho_3 = pt(psi_3, [1], [2, 2])\n",
    "\n",
    "rho_1_XB = np.kron(np.array([[1, 0, 0], [0, 0, 0], [0, 0, 0]]), rho_1)\n",
    "rho_2_XB = np.kron(np.array([[0, 0, 0], [0, 1, 0], [0, 0, 0]]), rho_2)\n",
    "rho_3_XB = np.kron(np.array([[0, 0, 0], [0, 0, 0], [0, 0, 1]]), rho_3)\n",
    "\n",
    "rho_XB = p_1*rho_1_XB + p_2*rho_2_XB + p_3*rho_3_XB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bdf25e44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal Probability : 0.8275846479201118\n"
     ]
    }
   ],
   "source": [
    "#Primal Formulation\n",
    "M_dim = rho_XB.shape\n",
    "M = cp.Variable(M_dim, complex=True)\n",
    "c = [pt(M, [1], [3, 2]) == np.identity(2), M>>0]\n",
    "obj = cp.Maximize(cp.real(cp.trace(M@rho_XB)))\n",
    "problem = cp.Problem(obj, constraints = c)\n",
    "problem.solve(verbose=False)\n",
    "print(\"Optimal Probability : \" + str(problem.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5429633a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 4 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 7 empty\n",
      "Optimal Probability : 0.8275645204717312\n"
     ]
    }
   ],
   "source": [
    "#Dual Formulation\n",
    "Y_dim = (2, 2)\n",
    "Y = cp.Variable(Y_dim, complex=True)\n",
    "c = [cp.kron(np.identity(3), Y) >>rho_XB , Y>>0]\n",
    "obj = cp.Minimize(cp.real(cp.trace(Y)))\n",
    "problem = cp.Problem(obj, constraints = c)\n",
    "problem.solve(verbose=False)\n",
    "print(\"Optimal Probability : \" + str(problem.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d503207d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Algorithm_19_SDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "b484ee71",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Import Relevant Libraries\n",
    "import random\n",
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, BasicAer\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "from toqito.state_metrics import fidelity\n",
    "from toqito.channels import partial_trace as pt\n",
    "from qiskit.quantum_info import DensityMatrix, state_fidelity, partial_trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "b27432e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the purifications of the three states.\n",
    "'''\n",
    "unitary_param_1 = [1.43122857, 0.69368875, 2.62909511, 0.56228069, 0.57376119, 0.65572289, 4.35150067, 0.4100615]\n",
    "unitary_param_2 = [1.5368315, 3.21128373, 5.9793786, 0.22765385, 1.29319139, 3.70786542, 3.5394303, 5.14181531]\n",
    "unitary_param_3 = [1.05605604, 1.9644681, 1.21408169, 5.93323246, 5.8882428, 0.79039103, 3.54426315, 0.23689953]\n",
    "\n",
    "'''\n",
    "Defines the probabilities of the individual states\n",
    "'''   \n",
    "[p_1, p_2, p_3] = [0.16279796495164395, 0.29323674476659134, 0.5439652902817648]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "4bd32400",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">      ┌────────────┐ ┌────────────┐     ┌─────────────┐ ┌────────────┐     \n",
       "q_0: ─┤ Rx(1.4312) ├─┤ Ry(2.6291) ├──■──┤ Rx(0.57376) ├─┤ Ry(4.3515) ├──■──\n",
       "     ┌┴────────────┤┌┴────────────┤┌─┴─┐├─────────────┤┌┴────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(0.69369) ├┤ Ry(0.56228) ├┤ X ├┤ Rx(0.65572) ├┤ Ry(0.41006) ├┤ X ├\n",
       "     └─────────────┘└─────────────┘└───┘└─────────────┘└─────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "      ┌────────────┐ ┌────────────┐     ┌─────────────┐ ┌────────────┐     \n",
       "q_0: ─┤ Rx(1.4312) ├─┤ Ry(2.6291) ├──■──┤ Rx(0.57376) ├─┤ Ry(4.3515) ├──■──\n",
       "     ┌┴────────────┤┌┴────────────┤┌─┴─┐├─────────────┤┌┴────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(0.69369) ├┤ Ry(0.56228) ├┤ X ├┤ Rx(0.65572) ├┤ Ry(0.41006) ├┤ X ├\n",
       "     └─────────────┘└─────────────┘└───┘└─────────────┘└─────────────┘└───┘"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc1.rx(unitary_param_1[j*2*size + i], i)\n",
    "        qc1.ry(unitary_param_1[j*2*size + i + size], i)  \n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "542d1e45",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐ ┌────────────┐     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(1.5368) ├─┤ Ry(5.9794) ├──■──┤ Rx(1.2932) ├┤ Ry(3.5394) ├──■──\n",
       "     ├────────────┤┌┴────────────┤┌─┴─┐├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.2113) ├┤ Ry(0.22765) ├┤ X ├┤ Rx(3.7079) ├┤ Ry(5.1418) ├┤ X ├\n",
       "     └────────────┘└─────────────┘└───┘└────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐ ┌────────────┐     ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(1.5368) ├─┤ Ry(5.9794) ├──■──┤ Rx(1.2932) ├┤ Ry(3.5394) ├──■──\n",
       "     ├────────────┤┌┴────────────┤┌─┴─┐├────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(3.2113) ├┤ Ry(0.22765) ├┤ X ├┤ Rx(3.7079) ├┤ Ry(5.1418) ├┤ X ├\n",
       "     └────────────┘└─────────────┘└───┘└────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc2.rx(unitary_param_2[j*2*size + i], i)\n",
    "        qc2.ry(unitary_param_2[j*2*size + i + size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "3e116a42",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐┌────────────┐      ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(1.0561) ├┤ Ry(1.2141) ├──■───┤ Rx(5.8882) ├┤ Ry(3.5443) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐┌┴────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.9645) ├┤ Ry(5.9332) ├┤ X ├┤ Rx(0.79039) ├┤ Ry(0.2369) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘└─────────────┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐┌────────────┐      ┌────────────┐┌────────────┐     \n",
       "q_0: ┤ Rx(1.0561) ├┤ Ry(1.2141) ├──■───┤ Rx(5.8882) ├┤ Ry(3.5443) ├──■──\n",
       "     ├────────────┤├────────────┤┌─┴─┐┌┴────────────┤├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.9645) ├┤ Ry(5.9332) ├┤ X ├┤ Rx(0.79039) ├┤ Ry(0.2369) ├┤ X ├\n",
       "     └────────────┘└────────────┘└───┘└─────────────┘└────────────┘└───┘"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create purification of state 3\n",
    "'''\n",
    "size = 2\n",
    "qc3 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc3.rx(unitary_param_3[j*2*size + i], i)\n",
    "        qc3.ry(unitary_param_3[j*2*size + i + size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc3.cx(i, i+1)\n",
    "\n",
    "qc3.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9619f885",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates the density matrix rho_XB which encodes the overall state.\n",
    "'''\n",
    "psi_1 = np.array(DensityMatrix.from_instruction(qc1.reverse_bits()))\n",
    "psi_2 = np.array(DensityMatrix.from_instruction(qc2.reverse_bits()))\n",
    "psi_3 = np.array(DensityMatrix.from_instruction(qc3.reverse_bits()))\n",
    "\n",
    "rho_1 = pt(psi_1, [1], [2, 2])\n",
    "rho_2 = pt(psi_2, [1], [2, 2])\n",
    "rho_3 = pt(psi_3, [1], [2, 2])\n",
    "\n",
    "rho_1_XB = np.kron(np.array([[1, 0, 0], [0, 0, 0], [0, 0, 0]]), rho_1)\n",
    "rho_2_XB = np.kron(np.array([[0, 0, 0], [0, 1, 0], [0, 0, 0]]), rho_2)\n",
    "rho_3_XB = np.kron(np.array([[0, 0, 0], [0, 0, 0], [0, 0, 1]]), rho_3)\n",
    "\n",
    "rho_XB = p_1*rho_1_XB + p_2*rho_2_XB + p_3*rho_3_XB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "bdf25e44",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimal Probability : 0.6723349065179771\n"
     ]
    }
   ],
   "source": [
    "#Primal Formulation\n",
    "M_dim = rho_XB.shape\n",
    "M = cp.Variable(M_dim, complex=True)\n",
    "c = [pt(M, [1], [3, 2]) == np.identity(2), M>>0]\n",
    "obj = cp.Maximize(cp.real(cp.trace(M@rho_XB)))\n",
    "problem = cp.Problem(obj, constraints = c)\n",
    "problem.solve(verbose=False)\n",
    "print(\"Optimal Probability : \" + str(problem.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "5429633a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 4 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 7 empty\n",
      "Optimal Probability : 0.6723353740608686\n"
     ]
    }
   ],
   "source": [
    "#Dual Formulation\n",
    "Y_dim = (2, 2)\n",
    "Y = cp.Variable(Y_dim, complex=True)\n",
    "c = [cp.kron(np.identity(3), Y) >>rho_XB , Y>>0]\n",
    "obj = cp.Minimize(cp.real(cp.trace(Y)))\n",
    "problem = cp.Problem(obj, constraints = c)\n",
    "problem.solve(verbose=False)\n",
    "print(\"Optimal Probability : \" + str(problem.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d503207d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Algorithm_4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "pNi6RUoMxLoA"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "from IPython.display import clear_output\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "\n",
    "from itertools import product\n",
    "\n",
    "from qiskit import Aer, IBMQ, execute, BasicAer\n",
    "\n",
    "statevector_sim = Aer.get_backend('statevector_simulator')\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "id": "VUTcylk4xjD1"
   },
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "bTR1A-9Bl9Rg"
   },
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the pure state extension of the two states and create both circuits.\n",
    "'''\n",
    "unitary_param_1 = [0.21249364, 2.33465111, 1.93219486, 2.55074749, 3.67705258, 6.15636742, \n",
    "                   2.26177908, 5.76752756, 2.01463033, 3.33610176]\n",
    "unitary_param_2 = [3.80940494, 5.70236131, 0.42946852, 3.85949314, 4.95013009, 4.76411749,\n",
    "                   4.31178296, 3.81034009, 1.91721159, 4.63532783]\n",
    "\n",
    "# First unitary\n",
    "qc1 = QuantumCircuit(5)\n",
    "for i in range(5):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+5], i)\n",
    "\n",
    "for i in range(4):\n",
    "    qc1.cx(i, i+1)\n",
    "\n",
    "# second unitary\n",
    "qc2 = QuantumCircuit(5)\n",
    "for i in range(5):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+5], i)\n",
    "\n",
    "for i in range(4):\n",
    "    qc2.cx(i, i+1)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "id": "FRP-fx4wXdf6"
   },
   "outputs": [],
   "source": [
    "def costf(param, numparam, numlayer):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 4. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (T', T, R, S, F) - where T', T and F are one qubit each, R is of two qubits\n",
    "    and S is on three qubits.\n",
    "    '''\n",
    "    \n",
    "    circ = QuantumCircuit(8, 2)\n",
    "\n",
    "    #Creates maximally entangled state on (T', T)\n",
    "    circ.h(0)\n",
    "    circ.cx(0, 1)\n",
    "\n",
    "          \n",
    "    circ.x(0)\n",
    "    #Appends first controlled unitary $U_1$ on (T', R, S)\n",
    "    custom = qc1.to_gate().control(1)\n",
    "    circ.append(custom, [0, 2, 3, 4, 5, 6])\n",
    "    circ.x(0)\n",
    "    circ.barrier() \n",
    "\n",
    "    #Appends second controlled unitary $U_2$ on (T, R, S)\n",
    "    custom = qc2.to_gate().control(1)\n",
    "    circ.append(custom, list(range(1, 7)))\n",
    "    circ.barrier()   \n",
    "\n",
    "    #Creates a parameterized unitary $P$ on four qubits (T', R, F)\n",
    "    prover = [0, 2, 3, 7]\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "    for i in range(len(prover)-1):\n",
    "        circ.cx(prover[i], prover[i+1])\n",
    "\n",
    "    circ.cx(0, 1)\n",
    "    circ.h(0)\n",
    "        \n",
    "    backend = BasicAer.get_backend('statevector_simulator')\n",
    "\n",
    "    #Run the circuit and get the final statevector after the circuit.\n",
    "    job = execute(circ, backend)\n",
    "    result = job.result()\n",
    "    outputstate = result.get_statevector(circ, decimals=11)\n",
    "    \n",
    "    #Extract the final probability of the first two qubits being in '00' state.\n",
    "    ket=outputstate   \n",
    "\n",
    "    res = [ele for ele in product(range(0,2), repeat=8)]\n",
    "    for x in range(0, len(res)):\n",
    "        res[x]=str(res[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "        \n",
    "    dic={}\n",
    "    for i in range(0, len(ket)):\n",
    "        dic.update({res[i]:np.real(ket[i]*np.conj(ket[i]))})\n",
    "        \n",
    "    \n",
    "    res2 = [ele for ele in product(range(0, 2), repeat = 2)]\n",
    "    for x in range(0, len(res2)):\n",
    "        res2[x]=str(res2[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "\n",
    "    dic2={}\n",
    "    for ele in res2:\n",
    "        dic2[ele] = 0\n",
    "        \n",
    "    for ele in dic:\n",
    "        string= ele[:2]\n",
    "        dic2[string]=dic2[string]+dic[ele]\n",
    "    \n",
    "    '''\n",
    "    Note: We return (1 - prob['00']) because the optimizer only allows for minimization and we \n",
    "    want to maximize.\n",
    "    '''\n",
    "    olap = 1 - dic2['00']\n",
    "    return(olap)\n",
    "\n",
    "\n",
    "def costfp(param, numparam, index1, numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by +pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]+np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))\n",
    "\n",
    "\n",
    "def costfn(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by -pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]-np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "zSR54iRVxjD5"
   },
   "outputs": [],
   "source": [
    "def gradient(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount):\n",
    "    '''\n",
    "    Perform gradient descent of fun1 using parameter shift rule. Assigns the params input to the parameters of the \n",
    "    ansatz, and calculates the gradient of the fun1 with respect to each parameter, then performs the descent rule for\n",
    "    the parameters.\n",
    "    Inputs:\n",
    "        fun1 - Cost function costf to take gradient\n",
    "        fun2, fun3 - Modified Cost functions (costfp, costfn) used in parameter shift rule. \n",
    "        param - Parameters at which to calculate gradient\n",
    "        numparam, numlayer - Number of parameters and Layers for the ansatz\n",
    "        eta - Step size for the gradient\n",
    "        eps_grad - cutoff value to compare against current gradient value. \n",
    "        eps_cost - cutoff value to compare against current cost function value\n",
    "        count_num - Number of iterations\n",
    "        gradcount - Cutoff number of iterations for which gradient value is less than eps_grad\n",
    "        \n",
    "    '''\n",
    "    #Track the number of iterations for which gradient is less than eps_grad\n",
    "    gcount=0\n",
    "    \n",
    "    #Track the number of iterations\n",
    "    count=0\n",
    "    \n",
    "    #Track the current ansatz parameters\n",
    "    param1 = np.array([])\n",
    "    \n",
    "    #Array to store the cost function value as optimization progresses.\n",
    "    costvalue = np.array([])\n",
    "    \n",
    "    #Dictionary that returns {iteration count : cost function value}\n",
    "    dicc={}\n",
    "    \n",
    "    #Initial cost function \n",
    "    cost = fun1(param,numparam,numlayer)\n",
    "    costvalue=np.append(costvalue, cost)\n",
    "    num_parameters = numparam\n",
    "    \n",
    "    #Create copy of initial parameters in param1. param1 holds the current parameters during the optimization.\n",
    "    for i in range(0,num_parameters):\n",
    "        param1 = np.append(param1, param[i])\n",
    "        \n",
    "    #Begin optimization loop\n",
    "    while count<count_num and gcount<gradcount and cost > eps_cost:\n",
    "        '''\n",
    "        Conditions on count, gcount, and cost ensure that training is truly taking place.\n",
    "        '''\n",
    "        param2 = np.array([])\n",
    "        param3 = np.array([])\n",
    "        grad_vec=np.array([])\n",
    "        \n",
    "        #Gradient value\n",
    "        for i in range(0, num_parameters):\n",
    "            grad_vec =np.append(grad_vec,(fun2(param1,num_parameters ,i,numlayer)-fun3(param1,num_parameters ,i,numlayer))/2)\n",
    "        grad=np.linalg.norm(grad_vec)**2\n",
    "        \n",
    "        #If Gradient value is below cutoff, increment counter\n",
    "        if grad<=eps_grad: \n",
    "            gcount+=1\n",
    "        \n",
    "        #param2 contains parameters after taking one step.\n",
    "        param2 = param1-eta*grad_vec\n",
    "        \n",
    "        #param3 contains parameters after taking two steps.\n",
    "        param3 = param2 - eta*grad_vec\n",
    "        \n",
    "        # updating parameters\n",
    "        if cost - fun1(param3,num_parameters,numlayer)>=eta*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is >= eta*grad, we increase step size and \n",
    "            move to param3.\n",
    "            '''\n",
    "            eta=2*eta\n",
    "            param1 = param3\n",
    "        elif cost - fun1(param3,num_parameters,numlayer)<(eta/2)*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is <= (eta/2)*grad, we decrease step size and\n",
    "            move to param2\n",
    "            '''\n",
    "            eta = eta/2\n",
    "            param1=param2\n",
    "        else:\n",
    "            '''\n",
    "            If neither, keep step size same and move to param2.\n",
    "            '''\n",
    "            param1=param2\n",
    "        \n",
    "        #Current Cost value and current parameters.\n",
    "        cost = fun1(param1,num_parameters,numlayer)\n",
    "        alpha_opt=param1\n",
    "        dicc.update({count:np.array([cost, alpha_opt])})\n",
    "        costvalue=np.append(costvalue, cost)\n",
    "        print(count,cost)\n",
    "        count+=1\n",
    "        \n",
    "        \n",
    "    return(dicc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 7666335,
     "status": "ok",
     "timestamp": 1628621717858,
     "user": {
      "displayName": "Rochisha Agarwal",
      "photoUrl": "https://lh3.googleusercontent.com/a-/AOh14GintdhEx93Wiz_PZ7hYhRhcydtG2oQHAjdH7znZbdc=s64",
      "userId": "05957557288537368954"
     },
     "user_tz": -330
    },
    "id": "Qhn3h7YGxjD6",
    "outputId": "af76b7c4-c461-48b6-ab47-c53d97fe21e9"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-5-65e9aa70d555>:94: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "  dicc.update({count:np.array([cost, alpha_opt])})\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.3574658228561376\n",
      "1 0.2772371055623857\n",
      "2 0.27380205452382167\n",
      "3 0.2737065608254132\n",
      "4 0.2736720119168081\n",
      "5 0.27364722493811466\n",
      "6 0.2735945804672485\n",
      "7 0.27350499632882286\n",
      "8 0.2748335479134194\n",
      "9 0.2829323208138419\n",
      "10 0.27863912235042676\n",
      "11 0.27316264465364126\n",
      "12 0.2730385873368274\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-6-26112b551974>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0mfun3\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcostfn\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m \u001b[0mans_test\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgradient\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfun2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfun3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m300\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m50\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-5-65e9aa70d555>\u001b[0m in \u001b[0;36mgradient\u001b[0;34m(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount)\u001b[0m\n\u001b[1;32m     51\u001b[0m         \u001b[0;31m#Gradient value\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     52\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnum_parameters\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 53\u001b[0;31m             \u001b[0mgrad_vec\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mfun3\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     54\u001b[0m         \u001b[0mgrad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnorm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     55\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-4-a93e8ae53ad2>\u001b[0m in \u001b[0;36mcostfp\u001b[0;34m(param, numparam, index1, numlayer)\u001b[0m\n\u001b[1;32m     91\u001b[0m             \u001b[0mopt_param_init\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparam\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     92\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 93\u001b[0;31m     \u001b[0;32mreturn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcostf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     94\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     95\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-4-a93e8ae53ad2>\u001b[0m in \u001b[0;36mcostf\u001b[0;34m(param, numparam, numlayer)\u001b[0m\n\u001b[1;32m     43\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m     \u001b[0;31m#Run the circuit and get the final statevector after the circuit.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 45\u001b[0;31m     \u001b[0mjob\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mexecute\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcirc\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbackend\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     46\u001b[0m     \u001b[0mresult\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mjob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mresult\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     47\u001b[0m     \u001b[0moutputstate\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mresult\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_statevector\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcirc\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdecimals\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m11\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/execute_function.py\u001b[0m in \u001b[0;36mexecute\u001b[0;34m(experiments, backend, basis_gates, coupling_map, backend_properties, initial_layout, seed_transpiler, optimization_level, pass_manager, qobj_id, qobj_header, shots, memory, max_credits, seed_simulator, default_qubit_los, default_meas_los, qubit_lo_range, meas_lo_range, schedule_los, meas_level, meas_return, memory_slots, memory_slot_size, rep_time, rep_delay, parameter_binds, schedule_circuit, inst_map, meas_map, scheduling_method, init_qubits, **run_config)\u001b[0m\n\u001b[1;32m    292\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    293\u001b[0m         \u001b[0;31m# transpiling the circuits using given transpile options\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 294\u001b[0;31m         experiments = transpile(\n\u001b[0m\u001b[1;32m    295\u001b[0m             \u001b[0mexperiments\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    296\u001b[0m             \u001b[0mbasis_gates\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mbasis_gates\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/compiler/transpiler.py\u001b[0m in \u001b[0;36mtranspile\u001b[0;34m(circuits, backend, basis_gates, coupling_map, backend_properties, initial_layout, layout_method, routing_method, translation_method, scheduling_method, instruction_durations, dt, approximation_degree, timing_constraints, seed_transpiler, optimization_level, pass_manager, callback, output_name)\u001b[0m\n\u001b[1;32m    291\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    292\u001b[0m     \u001b[0;31m# Transpile circuits in parallel\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 293\u001b[0;31m     \u001b[0mcircuits\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mparallel_map\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_transpile_circuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mzip\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtranspile_args\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    294\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    295\u001b[0m     \u001b[0mend_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/tools/parallel.py\u001b[0m in \u001b[0;36mparallel_map\u001b[0;34m(task, values, task_args, task_kwargs, num_processes)\u001b[0m\n\u001b[1;32m    130\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    131\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 132\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mtask\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mtask_args\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mtask_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    133\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    134\u001b[0m     \u001b[0mPublisher\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpublish\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"terra.parallel.start\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/compiler/transpiler.py\u001b[0m in \u001b[0;36m_transpile_circuit\u001b[0;34m(circuit_config_tuple)\u001b[0m\n\u001b[1;32m    378\u001b[0m         \u001b[0;32mraise\u001b[0m \u001b[0mTranspilerError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"optimization_level can range from 0 to 3.\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    379\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 380\u001b[0;31m     result = pass_manager.run(\n\u001b[0m\u001b[1;32m    381\u001b[0m         \u001b[0mcircuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtranspile_config\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"callback\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtranspile_config\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"output_name\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    382\u001b[0m     )\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/passmanager.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(self, circuits, output_name, callback)\u001b[0m\n\u001b[1;32m    214\u001b[0m         \"\"\"\n\u001b[1;32m    215\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mQuantumCircuit\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 216\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run_single_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    217\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    218\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run_single_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/passmanager.py\u001b[0m in \u001b[0;36m_run_single_circuit\u001b[0;34m(self, circuit, output_name, callback)\u001b[0m\n\u001b[1;32m    270\u001b[0m         \"\"\"\n\u001b[1;32m    271\u001b[0m         \u001b[0mrunning_passmanager\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_create_running_passmanager\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 272\u001b[0;31m         \u001b[0mresult\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrunning_passmanager\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrun\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    273\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproperty_set\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrunning_passmanager\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproperty_set\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    274\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresult\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/runningpassmanager.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(***failed resolving arguments***)\u001b[0m\n\u001b[1;32m    121\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mpassset\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mworking_list\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    122\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mpass_\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mpassset\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 123\u001b[0;31m                 \u001b[0mdag\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_do_pass\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpass_\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdag\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mpassset\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0moptions\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    124\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    125\u001b[0m         \u001b[0mcircuit\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdag_to_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdag\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/runningpassmanager.py\u001b[0m in \u001b[0;36m_do_pass\u001b[0;34m(self, pass_, dag, options)\u001b[0m\n\u001b[1;32m    152\u001b[0m         \u001b[0;31m# Run the pass itself, if not already run\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    153\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mpass_\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mvalid_passes\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 154\u001b[0;31m             \u001b[0mdag\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run_this_pass\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mpass_\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdag\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    155\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    156\u001b[0m             \u001b[0;31m# update the valid_passes property\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/runningpassmanager.py\u001b[0m in \u001b[0;36m_run_this_pass\u001b[0;34m(self, pass_, dag)\u001b[0m\n\u001b[1;32m    164\u001b[0m             \u001b[0;31m# Measure time if we have a callback or logging set\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    165\u001b[0m             \u001b[0mstart_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 166\u001b[0;31m             \u001b[0mnew_dag\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mpass_\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrun\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdag\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    167\u001b[0m             \u001b[0mend_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    168\u001b[0m             \u001b[0mrun_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mend_time\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mstart_time\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/passes/optimization/optimize_1q_decomposition.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(self, dag)\u001b[0m\n\u001b[1;32m     92\u001b[0m                 \u001b[0moperator\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgate\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mop\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mto_matrix\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moperator\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     93\u001b[0m             \u001b[0;32mfor\u001b[0m \u001b[0mdecomposer\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_decomposers\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 94\u001b[0;31m                 \u001b[0mnew_circs\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdecomposer\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_decompose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0moperator\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     95\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mnew_circs\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     96\u001b[0m                 \u001b[0mnew_circ\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmin\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnew_circs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkey\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mlen\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/quantum_info/synthesis/one_qubit_decompose.py\u001b[0m in \u001b[0;36m_decompose\u001b[0;34m(self, unitary, simplify, atol)\u001b[0m\n\u001b[1;32m    166\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_decompose\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0munitary\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msimplify\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0matol\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mDEFAULT_ATOL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    167\u001b[0m         \u001b[0mtheta\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlam\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphase\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_params\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0munitary\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 168\u001b[0;31m         \u001b[0mcircuit\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlam\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphase\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msimplify\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0msimplify\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0matol\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0matol\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    169\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mcircuit\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    170\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/quantum_info/synthesis/one_qubit_decompose.py\u001b[0m in \u001b[0;36m_circuit_u321\u001b[0;34m(theta, phi, lam, phase, simplify, atol)\u001b[0m\n\u001b[1;32m    439\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m_circuit_u321\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtheta\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphi\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlam\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mphase\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0msimplify\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0matol\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mDEFAULT_ATOL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    440\u001b[0m         \u001b[0mqr\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mQuantumRegister\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"qr\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 441\u001b[0;31m         \u001b[0mcircuit\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mQuantumCircuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mqr\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mglobal_phase\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mphase\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    442\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0msimplify\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    443\u001b[0m             \u001b[0matol\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m-\u001b[0m\u001b[0;36m1.0\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/circuit/quantumcircuit.py\u001b[0m in \u001b[0;36m__init__\u001b[0;34m(self, name, global_phase, metadata, *regs)\u001b[0m\n\u001b[1;32m    166\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    167\u001b[0m             \u001b[0mregs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mreg\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mreg\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mregs\u001b[0m\u001b[0;34m)\u001b[0m  \u001b[0;31m# cast to int\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 168\u001b[0;31m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_base_name\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    169\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mname\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    170\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_base_name\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcls_prefix\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "opt_param_init = np.array([])\n",
    "\n",
    "numlayer= 5\n",
    "numparam = 8*numlayer\n",
    "\n",
    "for i in range(0,numparam):\n",
    "    opt_param_init = np.append(opt_param_init, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "fun1 = costf\n",
    "fun2 = costfp\n",
    "fun3 = costfn\n",
    "\n",
    "ans_test = gradient(fun1,fun2,fun3,opt_param_init,numparam,numlayer,0.5,1e-8,1e-8,300,50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 372,
     "status": "ok",
     "timestamp": 1628621773106,
     "user": {
      "displayName": "Rochisha Agarwal",
      "photoUrl": "https://lh3.googleusercontent.com/a-/AOh14GintdhEx93Wiz_PZ7hYhRhcydtG2oQHAjdH7znZbdc=s64",
      "userId": "05957557288537368954"
     },
     "user_tz": -330
    },
    "id": "YpIhjR0fLF_V",
    "outputId": "dabec0c2-adc4-4f8b-ca04-e9cec18b7f21"
   },
   "outputs": [],
   "source": [
    "# calculate fidelity from cost\n",
    "probab = 1-costf(ans_test[len(ans_test) -1][1], numparam, numlayer)\n",
    "fid = (2*probab-1)**2\n",
    "print(fid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "Algorithm4_Fidelity_Estimation.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/Algorithm_5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "NfckYrbgxG01"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "from IPython.display import clear_output\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "from itertools import product\n",
    "\n",
    "from qiskit import Aer, IBMQ, execute, BasicAer\n",
    "\n",
    "\n",
    "statevector_sim = Aer.get_backend('statevector_simulator')\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "id": "B_gHZY5QxMWp"
   },
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "id": "YZt22HeLNtHc"
   },
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the pure state extension of the two states and create both circuits.\n",
    "'''\n",
    "unitary_param_1 = [0.21249364, 2.33465111, 1.93219486, 2.55074749, 3.67705258, \n",
    "                   6.15636742, 2.26177908, 5.76752756, 2.01463033, 3.33610176]\n",
    "unitary_param_2 = [3.80940494, 5.70236131, 0.42946852, 3.85949314, 4.95013009, \n",
    "                   4.76411749, 4.31178296, 3.81034009, 1.91721159, 4.63532783]\n",
    "\n",
    "size = 5\n",
    "#First unitary\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "    \n",
    "#Second unitary\n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "ugmQP5c7snaD"
   },
   "outputs": [],
   "source": [
    "def costf(param,numparam,numlayer):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 5. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (T', T, R_1, S_1, R_2, S_2, F) - where T', T and F are one qubit each, R_1 and \n",
    "    R_2 are two qubits each and S_1 and S_2 are three qubits each.\n",
    "    '''\n",
    "    \n",
    "    circ = QuantumCircuit(13, 2)\n",
    "\n",
    "    #Creates maximally entangled state on (T', T)\n",
    "    circ.h(0)\n",
    "    circ.cx(0, 1)\n",
    "\n",
    "    #Appends first unitary $U_1$ on (R_1, S_1)\n",
    "    circ.append(qc1, list(range(2, 7)))\n",
    "\n",
    "    #Appends second unitary $U_2$ on (R_2, S_2)\n",
    "    circ.append(qc2, list(range(7, 12)))\n",
    "\n",
    "    '''\n",
    "    Note that we don't perform the SWAP gate between S_1 and R_2. We redirect the prover to act on the correct\n",
    "    qubits directly.\n",
    "    '''\n",
    "    \n",
    "    #Perform controlled SWAP gates between S_1 and S_2.\n",
    "    for i in range(3):\n",
    "        circ.cswap(1, 4+i, 7+i)\n",
    "\n",
    "    #Creates a parameterized unitary $P$ on six qubits (T', R_1, R_2, F)\n",
    "    prover = [0, 2, 3, 7, 8, 12]\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "    for i in range(len(prover)-1):\n",
    "        circ.cx(prover[i], prover[i+1])\n",
    "\n",
    "    circ.cx(0, 1)\n",
    "    circ.h(0)\n",
    "\n",
    "    circ.barrier()\n",
    "\n",
    "    backend = BasicAer.get_backend('statevector_simulator')\n",
    "\n",
    "    #Run the circuit and get the final statevector after the circuit.\n",
    "    job = execute(circ, backend)\n",
    "    result = job.result()\n",
    "    outputstate = result.get_statevector(circ, decimals=11)\n",
    "    \n",
    "    #Extract the final probability of the first two qubits being in '00' state.\n",
    "    ket=outputstate   \n",
    "    res = [ele for ele in product(range(0, 2), repeat=13)]\n",
    "  \n",
    "    for x in range(0, len(res)):\n",
    "        res[x]=str(res[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "        \n",
    "    dic={}\n",
    "    for i in range(0, len(ket)):\n",
    "        dic.update({res[i]:np.real(ket[i]*np.conj(ket[i]))})\n",
    "            \n",
    "        \n",
    "    res2 = [ele for ele in product(range(0, 2), repeat = 2)]\n",
    "    for x in range(0, len(res2)):\n",
    "        res2[x]=str(res2[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "\n",
    "    dic2={}\n",
    "    for ele in res2:\n",
    "        dic2[ele] = 0\n",
    "            \n",
    "    for ele in dic:\n",
    "        string= ele[0:2]\n",
    "        dic2[string]=dic2[string]+dic[ele]\n",
    "        \n",
    "    '''\n",
    "    Note: We return (1 - prob['00']) because the optimizer only allows for minimization and we \n",
    "    want to maximize.\n",
    "    '''\n",
    "    olap = 1 - dic2['00']        \n",
    "    return(olap)\n",
    "\n",
    "\n",
    "def costfp(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by +pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]+np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))\n",
    "\n",
    "\n",
    "def costfn(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by -pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]-np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "id": "s-4k1JOAtU92"
   },
   "outputs": [],
   "source": [
    "def gradient(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount):\n",
    "    '''\n",
    "    Perform gradient descent of fun1 using parameter shift rule. Assigns the params input to the parameters of the \n",
    "    ansatz, and calculates the gradient of the fun1 with respect to each parameter, then performs the descent rule for\n",
    "    the parameters.\n",
    "    Inputs:\n",
    "        fun1 - Cost function costf to take gradient\n",
    "        fun2, fun3 - Modified Cost functions (costfp, costfn) used in parameter shift rule. \n",
    "        param - Parameters at which to calculate gradient\n",
    "        numparam, numlayer - Number of parameters and Layers for the ansatz\n",
    "        eta - Step size for the gradient\n",
    "        eps_grad - cutoff value to compare against current gradient value. \n",
    "        eps_cost - cutoff value to compare against current cost function value\n",
    "        count_num - Number of iterations\n",
    "        gradcount - Cutoff number of iterations for which gradient value is less than eps_grad\n",
    "        \n",
    "    '''\n",
    "    #Track the number of iterations for which gradient is less than eps_grad\n",
    "    gcount=0\n",
    "    \n",
    "    #Track the number of iterations\n",
    "    count=0\n",
    "    \n",
    "    #Track the current ansatz parameters\n",
    "    param1 = np.array([])\n",
    "    \n",
    "    #Array to store the cost function value as optimization progresses.\n",
    "    costvalue = np.array([])\n",
    "    \n",
    "    #Dictionary that returns {iteration count : cost function value}\n",
    "    dicc={}\n",
    "    \n",
    "    #Initial cost function \n",
    "    cost = fun1(param,numparam,numlayer)\n",
    "    costvalue=np.append(costvalue, cost)\n",
    "    num_parameters = numparam\n",
    "    \n",
    "    #Create copy of initial parameters in param1. param1 holds the current parameters during the optimization.\n",
    "    for i in range(0,num_parameters):\n",
    "        param1 = np.append(param1, param[i])\n",
    "        \n",
    "    #Begin optimization loop\n",
    "    while count<count_num and gcount<gradcount and cost > eps_cost:\n",
    "        '''\n",
    "        Conditions on count, gcount, and cost ensure that training is truly taking place.\n",
    "        '''\n",
    "        param2 = np.array([])\n",
    "        param3 = np.array([])\n",
    "        grad_vec=np.array([])\n",
    "        \n",
    "        #Gradient value\n",
    "        for i in range(0, num_parameters):\n",
    "            grad_vec =np.append(grad_vec,(fun2(param1,num_parameters ,i,numlayer)-fun3(param1,num_parameters ,i,numlayer))/2)\n",
    "        grad=np.linalg.norm(grad_vec)**2\n",
    "        \n",
    "        #If Gradient value is below cutoff, increment counter\n",
    "        if grad<=eps_grad: \n",
    "            gcount+=1\n",
    "        \n",
    "        #param2 contains parameters after taking one step.\n",
    "        param2 = param1-eta*grad_vec\n",
    "        \n",
    "        #param3 contains parameters after taking two steps.\n",
    "        param3 = param2 - eta*grad_vec\n",
    "        \n",
    "        # updating parameters\n",
    "        if cost - fun1(param3,num_parameters,numlayer)>=eta*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is >= eta*grad, we increase step size and \n",
    "            move to param3.\n",
    "            '''\n",
    "            eta=2*eta\n",
    "            param1 = param3\n",
    "        elif cost - fun1(param3,num_parameters,numlayer)<(eta/2)*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is <= (eta/2)*grad, we decrease step size and\n",
    "            move to param2\n",
    "            '''\n",
    "            eta = eta/2\n",
    "            param1=param2\n",
    "        else:\n",
    "            '''\n",
    "            If neither, keep step size same and move to param2.\n",
    "            '''\n",
    "            param1=param2\n",
    "        \n",
    "        #Current Cost value and current parameters.\n",
    "        cost = fun1(param1,num_parameters,numlayer)\n",
    "        alpha_opt=param1\n",
    "        dicc.update({count:np.array([cost, alpha_opt])})\n",
    "        costvalue=np.append(costvalue, cost)\n",
    "        print(count,cost)\n",
    "        count+=1\n",
    "\n",
    "    return(dicc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 24,
     "status": "error",
     "timestamp": 1629024528374,
     "user": {
      "displayName": "Rochisha Agarwal",
      "photoUrl": "https://lh3.googleusercontent.com/a-/AOh14GintdhEx93Wiz_PZ7hYhRhcydtG2oQHAjdH7znZbdc=s64",
      "userId": "05957557288537368954"
     },
     "user_tz": -330
    },
    "id": "0D5pQfyOtgHL",
    "outputId": "0f2a17c4-b860-4415-df75-d3da22ce22cf"
   },
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "ignored",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-1-40df23574709>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[0;31m#for i in range(0,50):\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 3\u001b[0;31m \u001b[0mopt_param_init\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      4\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      5\u001b[0m \u001b[0mnumlayer\u001b[0m\u001b[0;34m=\u001b[0m \u001b[0;36m8\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mNameError\u001b[0m: name 'np' is not defined"
     ]
    }
   ],
   "source": [
    "opt_param_init = np.array([])\n",
    "\n",
    "numlayer= 8\n",
    "numparam = 12*numlayer\n",
    "\n",
    "for i in range(0,numparam):\n",
    "    opt_param_init = np.append(opt_param_init, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "fun1 = costf\n",
    "fun2 = costfp\n",
    "fun3 = costfn\n",
    "\n",
    "\n",
    "ans_test = gradient(fun1,fun2,fun3,opt_param_init,numparam,numlayer,0.5,1e-8,1e-8,400,50)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "Swap Test Prover Fidelity.ipynb",
   "provenance": [
    {
     "file_id": "1WAqWYtB1qzU2a0AcanPV9BOhBhYP82Qr",
     "timestamp": 1627478393246
    }
   ],
   "version": ""
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/Algorithm_6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "VC7W1Tyt58A5"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "from IPython.display import clear_output\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "\n",
    "from itertools import product #this one I use to find the prob of 00 without sampling. \n",
    "\n",
    "from qiskit import Aer, IBMQ, execute, BasicAer\n",
    "\n",
    "statevector_sim = Aer.get_backend('statevector_simulator')\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "id": "oMCmT9lx59it"
   },
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "abCg3lcu6Av8"
   },
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the pure state extension of the two states and create both circuits.\n",
    "'''\n",
    "unitary_param_1 = [0.21249364, 2.33465111, 1.93219486, 2.55074749, 3.67705258, \n",
    "                   6.15636742, 2.26177908, 5.76752756, 2.01463033, 3.33610176]\n",
    "unitary_param_2 = [3.80940494, 5.70236131, 0.42946852, 3.85949314, 4.95013009,\n",
    "                   4.76411749, 4.31178296, 3.81034009, 1.91721159, 4.63532783]\n",
    "\n",
    "size = 5\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "    \n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "id": "Rmt2N92o6PA_"
   },
   "outputs": [],
   "source": [
    "def costf(params,numparam,numlayer):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 6. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (R_1, S_1, R_2, S_2) - where R_1 and R_2 are two qubits each and S_1 and S_2 \n",
    "    are three qubits each.\n",
    "    '''\n",
    "    circ = QuantumCircuit(10, 10)\n",
    "     \n",
    "    #Appends first unitary $U_1$ on (R_1, S_1)\n",
    "    circ.append(qc1, list(range(0, 5)))\n",
    "\n",
    "    #Appends second unitary $U_2$ on (R_2, S_2)\n",
    "    circ.append(qc2, list(range(5, 10)))\n",
    "\n",
    "    #Creates a parameterized unitary $P$ on two qubits (R_1)\n",
    "    prover = list(range(0, 2))\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(params[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(params[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "        for i in range(len(prover)-1):\n",
    "            circ.cx(prover[i], prover[i+1])\n",
    "\n",
    "    '''\n",
    "    Note that we don't perform the SWAP gate between S_1 and R_2. We redirect measurements on the correct\n",
    "    qubits directly.\n",
    "    '''\n",
    "    for i in range(5):\n",
    "        circ.cx(i, i+5)\n",
    "        circ.h(i)\n",
    "\n",
    "        \n",
    "    backend = BasicAer.get_backend('statevector_simulator')\n",
    "\n",
    "    #Run the circuit and get the final statevector after the circuit.\n",
    "    job = execute(circ, backend)\n",
    "    result = job.result()\n",
    "    outputstate = result.get_statevector(circ, decimals=11)\n",
    "    ket=outputstate   \n",
    "\n",
    "    res = [ele for ele in product(range(0, 2), repeat=10)]\n",
    "\n",
    "    for x in range(0, len(res)):\n",
    "        res[x]=str(res[x][::-1]).replace(\" \", \"\")[1::2]\n",
    " \n",
    "    dic={}\n",
    "    for i in range(0, len(ket)):\n",
    "        dic.update({res[i]:np.real(ket[i]*np.conj(ket[i]))})\n",
    "\n",
    "\n",
    "    '''\n",
    "    Only those terms with an even number of 1's in the measurement contribute, we add up only those probabilites.\n",
    "    '''\n",
    "    prob = 0 \n",
    "    for ele in dic:\n",
    "        if ele[0:6:5]=='11' and ele[1:7:5]!='11' and ele[2:8:5]!='11' and ele[3:9:5]!='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]== '11' and ele[2:8:5]!='11' and ele[3:9:5]!='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]!= '11' and ele[2:8:5]=='11' and ele[3:9:5]!='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]!= '11' and ele[2:8:5]!='11' and ele[3:9:5]=='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]!= '11' and ele[2:8:5]!='11' and ele[3:9:5]!='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele]\n",
    "\n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]== '11' and ele[2:8:5]=='11' and ele[3:9:5]!='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele] \n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]== '11' and ele[2:8:5]!='11' and ele[3:9:5]=='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele] \n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]== '11' and ele[2:8:5]!='11' and ele[3:9:5]!='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele]\n",
    "\n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]!= '11' and ele[2:8:5]=='11' and ele[3:9:5]=='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]!= '11' and ele[2:8:5]=='11' and ele[3:9:5]!='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]!= '11' and ele[2:8:5]!='11' and ele[3:9:5]=='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele] \n",
    "\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]== '11' and ele[2:8:5]=='11' and ele[3:9:5]=='11' and ele[4:10:5]!='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]== '11' and ele[2:8:5]=='11' and ele[3:9:5]!='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]== '11' and ele[2:8:5]!='11' and ele[3:9:5]=='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele]\n",
    "        elif ele[0:6:5]!='11' and ele[1:7:5]!= '11' and ele[2:8:5]=='11' and ele[3:9:5]=='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele] \n",
    "            \n",
    "        elif ele[0:6:5]=='11' and ele[1:7:5]== '11' and ele[2:8:5]=='11' and ele[3:9:5]=='11' and ele[4:10:5]=='11':\n",
    "            prob = prob + dic[ele] \n",
    "\n",
    "    return(2*prob)\n",
    "\n",
    "def costfp(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by +pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]+np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))\n",
    "\n",
    "\n",
    "def costfn(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by -pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]-np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "id": "NVK6cHVG6Zku"
   },
   "outputs": [],
   "source": [
    "def gradient(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount):\n",
    "    '''\n",
    "    Perform gradient descent of fun1 using parameter shift rule. Assigns the params input to the parameters of the \n",
    "    ansatz, and calculates the gradient of the fun1 with respect to each parameter, then performs the descent rule for\n",
    "    the parameters.\n",
    "    Inputs:\n",
    "        fun1 - Cost function costf to take gradient\n",
    "        fun2, fun3 - Modified Cost functions (costfp, costfn) used in parameter shift rule. \n",
    "        param - Parameters at which to calculate gradient\n",
    "        numparam, numlayer - Number of parameters and Layers for the ansatz\n",
    "        eta - Step size for the gradient\n",
    "        eps_grad - cutoff value to compare against current gradient value. \n",
    "        eps_cost - cutoff value to compare against current cost function value\n",
    "        count_num - Number of iterations\n",
    "        gradcount - Cutoff number of iterations for which gradient value is less than eps_grad\n",
    "        \n",
    "    '''\n",
    "    #Track the number of iterations for which gradient is less than eps_grad\n",
    "    gcount=0\n",
    "    \n",
    "    #Track the number of iterations\n",
    "    count=0\n",
    "    \n",
    "    #Track the current ansatz parameters\n",
    "    param1 = np.array([])\n",
    "    \n",
    "    #Array to store the cost function value as optimization progresses.\n",
    "    costvalue = np.array([])\n",
    "    \n",
    "    #Dictionary that returns {iteration count : cost function value}\n",
    "    dicc={}\n",
    "    \n",
    "    #Initial cost function \n",
    "    cost = fun1(param,numparam,numlayer)\n",
    "    costvalue=np.append(costvalue, cost)\n",
    "    num_parameters = numparam\n",
    "    \n",
    "    #Create copy of initial parameters in param1. param1 holds the current parameters during the optimization.\n",
    "    for i in range(0,num_parameters):\n",
    "        param1 = np.append(param1, param[i])\n",
    "        \n",
    "    #Begin optimization loop\n",
    "    while count<count_num and gcount<gradcount and cost > eps_cost:\n",
    "        '''\n",
    "        Conditions on count, gcount, and cost ensure that training is truly taking place.\n",
    "        '''\n",
    "        param2 = np.array([])\n",
    "        param3 = np.array([])\n",
    "        grad_vec=np.array([])\n",
    "        \n",
    "        #Gradient value\n",
    "        for i in range(0, num_parameters):\n",
    "            grad_vec =np.append(grad_vec,(fun2(param1,num_parameters ,i,numlayer)-fun3(param1,num_parameters ,i,numlayer))/2)\n",
    "        grad=np.linalg.norm(grad_vec)**2\n",
    "        \n",
    "        #If Gradient value is below cutoff, increment counter\n",
    "        if grad<=eps_grad: \n",
    "            gcount+=1\n",
    "        \n",
    "        #param2 contains parameters after taking one step.\n",
    "        param2 = param1-eta*grad_vec\n",
    "        \n",
    "        #param3 contains parameters after taking two steps.\n",
    "        param3 = param2 - eta*grad_vec\n",
    "        \n",
    "        # updating parameters\n",
    "        if cost - fun1(param3,num_parameters,numlayer)>=eta*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is >= eta*grad, we increase step size and \n",
    "            move to param3.\n",
    "            '''\n",
    "            eta=2*eta\n",
    "            param1 = param3\n",
    "        elif cost - fun1(param3,num_parameters,numlayer)<(eta/2)*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is <= (eta/2)*grad, we decrease step size and\n",
    "            move to param2\n",
    "            '''\n",
    "            eta = eta/2\n",
    "            param1=param2\n",
    "        else:\n",
    "            '''\n",
    "            If neither, keep step size same and move to param2.\n",
    "            '''\n",
    "            param1=param2\n",
    "        \n",
    "        #Current Cost value and current parameters.\n",
    "        cost = fun1(param1,num_parameters,numlayer)\n",
    "        alpha_opt=param1\n",
    "        dicc.update({count:np.array([cost, alpha_opt])})\n",
    "        costvalue=np.append(costvalue, cost)\n",
    "        print(count,cost)\n",
    "        count+=1\n",
    "\n",
    "    return(dicc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 330606,
     "status": "ok",
     "timestamp": 1628681930164,
     "user": {
      "displayName": "Rochisha Agarwal",
      "photoUrl": "https://lh3.googleusercontent.com/a-/AOh14GintdhEx93Wiz_PZ7hYhRhcydtG2oQHAjdH7znZbdc=s64",
      "userId": "05957557288537368954"
     },
     "user_tz": -330
    },
    "id": "NJa0CzVW6iGn",
    "outputId": "cec739ce-3431-48a3-e5bd-40a47b3eeb46"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-22-f82405083ebc>:90: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "  dicc.update({count:np.array([cost, alpha_opt])})\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.9787236410932394\n",
      "1 0.9656852324778017\n",
      "2 0.9290699714021274\n",
      "3 0.8365819211339255\n",
      "4 0.7024527124676156\n",
      "5 0.6523807522450222\n",
      "6 0.639933045651328\n",
      "7 0.6317254421559988\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-23-5dd12cf5c03a>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     12\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     13\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 14\u001b[0;31m \u001b[0mans_test\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgradient\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfun2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mfun3\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.5\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m300\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m50\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-22-f82405083ebc>\u001b[0m in \u001b[0;36mgradient\u001b[0;34m(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount)\u001b[0m\n\u001b[1;32m     51\u001b[0m         \u001b[0;31m#Gradient value\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     52\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnum_parameters\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 53\u001b[0;31m             \u001b[0mgrad_vec\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mfun3\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     54\u001b[0m         \u001b[0mgrad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnorm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     55\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-21-c176655e2649>\u001b[0m in \u001b[0;36mcostfn\u001b[0;34m(param, numparam, index1, numlayer)\u001b[0m\n\u001b[1;32m    123\u001b[0m             \u001b[0mopt_param_init\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparam\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    124\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 125\u001b[0;31m     \u001b[0;32mreturn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcostf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-21-c176655e2649>\u001b[0m in \u001b[0;36mcostf\u001b[0;34m(params, numparam, numlayer)\u001b[0m\n\u001b[1;32m     37\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     38\u001b[0m     \u001b[0;31m#Run the circuit and get the final statevector after the circuit.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 39\u001b[0;31m     \u001b[0mjob\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mexecute\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcirc\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mbackend\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     40\u001b[0m     \u001b[0mresult\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mjob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mresult\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     41\u001b[0m     \u001b[0moutputstate\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mresult\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget_statevector\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcirc\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdecimals\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m11\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/execute_function.py\u001b[0m in \u001b[0;36mexecute\u001b[0;34m(experiments, backend, basis_gates, coupling_map, backend_properties, initial_layout, seed_transpiler, optimization_level, pass_manager, qobj_id, qobj_header, shots, memory, max_credits, seed_simulator, default_qubit_los, default_meas_los, qubit_lo_range, meas_lo_range, schedule_los, meas_level, meas_return, memory_slots, memory_slot_size, rep_time, rep_delay, parameter_binds, schedule_circuit, inst_map, meas_map, scheduling_method, init_qubits, **run_config)\u001b[0m\n\u001b[1;32m    292\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    293\u001b[0m         \u001b[0;31m# transpiling the circuits using given transpile options\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 294\u001b[0;31m         experiments = transpile(\n\u001b[0m\u001b[1;32m    295\u001b[0m             \u001b[0mexperiments\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    296\u001b[0m             \u001b[0mbasis_gates\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mbasis_gates\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/compiler/transpiler.py\u001b[0m in \u001b[0;36mtranspile\u001b[0;34m(circuits, backend, basis_gates, coupling_map, backend_properties, initial_layout, layout_method, routing_method, translation_method, scheduling_method, instruction_durations, dt, approximation_degree, timing_constraints, seed_transpiler, optimization_level, pass_manager, callback, output_name)\u001b[0m\n\u001b[1;32m    291\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    292\u001b[0m     \u001b[0;31m# Transpile circuits in parallel\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 293\u001b[0;31m     \u001b[0mcircuits\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mparallel_map\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0m_transpile_circuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mzip\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtranspile_args\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    294\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    295\u001b[0m     \u001b[0mend_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/tools/parallel.py\u001b[0m in \u001b[0;36mparallel_map\u001b[0;34m(task, values, task_args, task_kwargs, num_processes)\u001b[0m\n\u001b[1;32m    130\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    131\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 132\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mtask\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mtask_args\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mtask_kwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    133\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    134\u001b[0m     \u001b[0mPublisher\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpublish\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"terra.parallel.start\"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalues\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/compiler/transpiler.py\u001b[0m in \u001b[0;36m_transpile_circuit\u001b[0;34m(circuit_config_tuple)\u001b[0m\n\u001b[1;32m    378\u001b[0m         \u001b[0;32mraise\u001b[0m \u001b[0mTranspilerError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"optimization_level can range from 0 to 3.\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    379\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 380\u001b[0;31m     result = pass_manager.run(\n\u001b[0m\u001b[1;32m    381\u001b[0m         \u001b[0mcircuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtranspile_config\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"callback\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtranspile_config\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"output_name\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    382\u001b[0m     )\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/passmanager.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(self, circuits, output_name, callback)\u001b[0m\n\u001b[1;32m    214\u001b[0m         \"\"\"\n\u001b[1;32m    215\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0misinstance\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mQuantumCircuit\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 216\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run_single_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    217\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    218\u001b[0m             \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_run_single_circuit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuits\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/passmanager.py\u001b[0m in \u001b[0;36m_run_single_circuit\u001b[0;34m(self, circuit, output_name, callback)\u001b[0m\n\u001b[1;32m    270\u001b[0m         \"\"\"\n\u001b[1;32m    271\u001b[0m         \u001b[0mrunning_passmanager\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_create_running_passmanager\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 272\u001b[0;31m         \u001b[0mresult\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrunning_passmanager\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mrun\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuit\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0moutput_name\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0moutput_name\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcallback\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mcallback\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    273\u001b[0m         \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproperty_set\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrunning_passmanager\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproperty_set\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    274\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mresult\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/transpiler/runningpassmanager.py\u001b[0m in \u001b[0;36mrun\u001b[0;34m(self, circuit, output_name, callback)\u001b[0m\n\u001b[1;32m    113\u001b[0m         \"\"\"\n\u001b[1;32m    114\u001b[0m         \u001b[0mname\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcircuit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mname\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 115\u001b[0;31m         \u001b[0mdag\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcircuit_to_dag\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcircuit\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    116\u001b[0m         \u001b[0;32mdel\u001b[0m \u001b[0mcircuit\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    117\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/converters/circuit_to_dag.py\u001b[0m in \u001b[0;36mcircuit_to_dag\u001b[0;34m(circuit)\u001b[0m\n\u001b[1;32m     60\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     61\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0minstruction\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mqargs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcargs\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mcircuit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 62\u001b[0;31m         \u001b[0mdagcircuit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mapply_operation_back\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0minstruction\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mqargs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     63\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     64\u001b[0m     \u001b[0mdagcircuit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mduration\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcircuit\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mduration\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/circuit/instruction.py\u001b[0m in \u001b[0;36mcopy\u001b[0;34m(self, name)\u001b[0m\n\u001b[1;32m    418\u001b[0m             \u001b[0mupdated\u001b[0m \u001b[0;32mif\u001b[0m \u001b[0mit\u001b[0m \u001b[0mwas\u001b[0m \u001b[0mprovided\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    419\u001b[0m         \"\"\"\n\u001b[0;32m--> 420\u001b[0;31m         \u001b[0mcpy\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__deepcopy__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    421\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    422\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mname\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/qiskit/circuit/instruction.py\u001b[0m in \u001b[0;36m__deepcopy__\u001b[0;34m(self, _memo)\u001b[0m\n\u001b[1;32m    428\u001b[0m         \u001b[0mcpy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_params\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_params\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    429\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_definition\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 430\u001b[0;31m             \u001b[0mcpy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_definition\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_definition\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0m_memo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    431\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0mcpy\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    432\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36mdeepcopy\u001b[0;34m(x, memo, _nil)\u001b[0m\n\u001b[1;32m    170\u001b[0m                     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    171\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 172\u001b[0;31m                     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_reconstruct\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mrv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    173\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    174\u001b[0m     \u001b[0;31m# If is its own copy, don't memoize.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36m_reconstruct\u001b[0;34m(x, memo, func, args, state, listiter, dictiter, deepcopy)\u001b[0m\n\u001b[1;32m    268\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mstate\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    269\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdeep\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 270\u001b[0;31m             \u001b[0mstate\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstate\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    271\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mhasattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'__setstate__'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    272\u001b[0m             \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__setstate__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstate\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36mdeepcopy\u001b[0;34m(x, memo, _nil)\u001b[0m\n\u001b[1;32m    144\u001b[0m     \u001b[0mcopier\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_deepcopy_dispatch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    145\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mcopier\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 146\u001b[0;31m         \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopier\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    147\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    148\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0missubclass\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36m_deepcopy_dict\u001b[0;34m(x, memo, deepcopy)\u001b[0m\n\u001b[1;32m    228\u001b[0m     \u001b[0mmemo\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mid\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    229\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mvalue\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mitems\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 230\u001b[0;31m         \u001b[0my\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkey\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mvalue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    231\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0my\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    232\u001b[0m \u001b[0md\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mdict\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_deepcopy_dict\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36mdeepcopy\u001b[0;34m(x, memo, _nil)\u001b[0m\n\u001b[1;32m    170\u001b[0m                     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    171\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 172\u001b[0;31m                     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_reconstruct\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0mrv\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    173\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    174\u001b[0m     \u001b[0;31m# If is its own copy, don't memoize.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36m_reconstruct\u001b[0;34m(x, memo, func, args, state, listiter, dictiter, deepcopy)\u001b[0m\n\u001b[1;32m    268\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mstate\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    269\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdeep\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 270\u001b[0;31m             \u001b[0mstate\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstate\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    271\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mhasattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0my\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'__setstate__'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    272\u001b[0m             \u001b[0my\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__setstate__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mstate\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36mdeepcopy\u001b[0;34m(x, memo, _nil)\u001b[0m\n\u001b[1;32m    144\u001b[0m     \u001b[0mcopier\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_deepcopy_dispatch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    145\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mcopier\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 146\u001b[0;31m         \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopier\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    147\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    148\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0missubclass\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mtype\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36m_deepcopy_tuple\u001b[0;34m(x, memo, deepcopy)\u001b[0m\n\u001b[1;32m    208\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    209\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0m_deepcopy_tuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 210\u001b[0;31m     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0ma\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    211\u001b[0m     \u001b[0;31m# We're not going to put the tuple in the memo, but it's still important we\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    212\u001b[0m     \u001b[0;31m# check for it, in case the tuple contains recursive mutable structures.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m    208\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    209\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0m_deepcopy_tuple\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdeepcopy\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 210\u001b[0;31m     \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mdeepcopy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0ma\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    211\u001b[0m     \u001b[0;31m# We're not going to put the tuple in the memo, but it's still important we\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    212\u001b[0m     \u001b[0;31m# check for it, in case the tuple contains recursive mutable structures.\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/anaconda3/envs/qiskit/lib/python3.9/copy.py\u001b[0m in \u001b[0;36mdeepcopy\u001b[0;34m(x, memo, _nil)\u001b[0m\n\u001b[1;32m    142\u001b[0m     \u001b[0mcls\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtype\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    143\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 144\u001b[0;31m     \u001b[0mcopier\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_deepcopy_dispatch\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcls\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    145\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mcopier\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    146\u001b[0m         \u001b[0my\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcopier\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmemo\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "opt_param_init = np.array([])\n",
    "\n",
    "numlayer = 4\n",
    "numparam = 4*numlayer\n",
    "\n",
    "for i in range(0,numparam):\n",
    "    opt_param_init = np.append(opt_param_init, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "fun1 = costf\n",
    "fun2 = costfp\n",
    "fun3 = costfn\n",
    "\n",
    "\n",
    "ans_test = gradient(fun1,fun2,fun3,opt_param_init,numparam,numlayer,0.5,1e-8,1e-8,300,50)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "algo6ks.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/Algorithm_7.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "id": "Q_ntElS_2Pro"
   },
   "outputs": [],
   "source": [
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "%config InlineBackend.figure_format = 'svg'\n",
    "from IPython.display import clear_output\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "\n",
    "from itertools import product #this one I use to find the prob of 00 without sampling. \n",
    "\n",
    "from qiskit import Aer, IBMQ, execute, BasicAer\n",
    "\n",
    "statevector_sim = Aer.get_backend('statevector_simulator')\n",
    "qasm_sim = Aer.get_backend('qasm_simulator')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "id": "F1oICvOK2iYE"
   },
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf)) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "id": "Lz8h1_xt2swV"
   },
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the pure state extension of the two states and create both circuits.\n",
    "'''\n",
    "unitary_param_1 = [0.21249364, 2.33465111, 1.93219486, 2.55074749, 3.67705258, \n",
    "                   6.15636742, 2.26177908, 5.76752756, 2.01463033, 3.33610176]\n",
    "unitary_param_2 = [3.80940494, 5.70236131, 0.42946852, 3.85949314, 4.95013009, \n",
    "                   4.76411749, 4.31178296, 3.81034009, 1.91721159, 4.63532783]\n",
    "\n",
    "size = 5\n",
    "qc1 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc1.rx(unitary_param_1[i], i)\n",
    "    qc1.ry(unitary_param_1[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc1.cx(i, i+1)\n",
    "    \n",
    "qc2 = QuantumCircuit(size)\n",
    "for i in range(size):\n",
    "    qc2.rx(unitary_param_2[i], i)\n",
    "    qc2.ry(unitary_param_2[i+size], i)\n",
    "\n",
    "for i in range(size-1):\n",
    "    qc2.cx(i, i+1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "id": "R33BXYJP-C4A"
   },
   "outputs": [],
   "source": [
    "def costf(param,numparam,numlayer): \n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Algorithm 7. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (R_1, S_1, P_1, R_2, S_2, P_2) - where R_1 and R_2 are two qubits each, \n",
    "    S_1 and S_2 are three qubits each and P_1 and P_2 are one qubits each.\n",
    "    '''\n",
    "    \n",
    "    circ = QuantumCircuit(12, 2)\n",
    "        \n",
    "    #Appends first unitary $U_1$ on (R_1, S_1)\n",
    "    circ.append(qc1, list(range(0, 5)))\n",
    "\n",
    "    #Appends second unitary $U_2$ on (R_2, S_1)\n",
    "    circ.append(qc2, list(range(6, 11)))\n",
    "    \n",
    "    #Creates a parameterized unitary $P$ on four qubits (S_1, P_1)\n",
    "    prover = list(range(2, 6))\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "        for i in range(len(prover)-1):\n",
    "            circ.cx(prover[i], prover[i+1])\n",
    "            \n",
    "    #Creates a parameterized unitary $P$ on four qubits (S_2, P_2)\n",
    "    prover = list(range(8, 12))\n",
    "    for j in range(numlayer):\n",
    "        for i in range(len(prover)):\n",
    "            circ.rx(param[j*2*len(prover) + i], prover[i])\n",
    "            circ.ry(param[j*2*len(prover) + i + len(prover)], prover[i])\n",
    "\n",
    "        for i in range(len(prover)-1):\n",
    "            circ.cx(prover[i], prover[i+1])\n",
    "\n",
    "    backend = BasicAer.get_backend('statevector_simulator')\n",
    "\n",
    "    #Run the circuit and get the final statevector after the circuit.\n",
    "    job = execute(circ, backend)\n",
    "    result = job.result()\n",
    "    outputstate = result.get_statevector(circ, decimals=11)\n",
    "    ket=outputstate   \n",
    "\n",
    "    '''\n",
    "    Extract the probability of the 6th and 12th qubit being in '00' and '11'.\n",
    "    '''\n",
    "    res = [ele for ele in product(range(0, 2), repeat=12)]\n",
    "\n",
    "    for x in range(0, len(res)):\n",
    "        res[x]=str(res[x][::-1]).replace(\" \", \"\")[1::2]\n",
    "        \n",
    "    dic={}\n",
    "    for i in range(0, len(ket)):\n",
    "        dic.update({res[i]:np.real(ket[i]*np.conj(ket[i]))})\n",
    "    \n",
    "    res2 = ['0', '1']\n",
    "\n",
    "    dic2={}\n",
    "    for ele in res2:\n",
    "        dic2[ele] = 0\n",
    "\n",
    "    dic3={}\n",
    "    for ele in res2:\n",
    "        dic3[ele] = 0\n",
    "        \n",
    "    for ele in dic:\n",
    "        string= ele[5]\n",
    "        dic2[string]=dic2[string]+dic[ele]\n",
    "\n",
    "    for ele in dic:\n",
    "        string= ele[11]\n",
    "        dic3[string]=dic3[string]+dic[ele]\n",
    "\n",
    "    olap = (np.sqrt(dic2['0']*dic3['0'])+np.sqrt(dic2['1']*dic3['1']))**2\n",
    "\n",
    "    return olap\n",
    "\n",
    "\n",
    "def costfp(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by +pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]+np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))\n",
    "\n",
    "\n",
    "def costfn(param, numparam, index1,numlayer):\n",
    "    '''\n",
    "    Defines a modified cost function that shifts the parameter at index1 by -pi/2. This is used to calculate the \n",
    "    gradient using the parameter shift rule.\n",
    "    '''\n",
    "    opt_param_init = np.array([])\n",
    "    for i in range(0,numparam):\n",
    "        if i == index1:\n",
    "            opt_param_init = np.append(opt_param_init, param[i]-np.pi/2)\n",
    "        else:\n",
    "            opt_param_init = np.append(opt_param_init, param[i])    \n",
    "    \n",
    "    return(costf(opt_param_init,numparam,numlayer))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "id": "rK1WwbrvBl1F"
   },
   "outputs": [],
   "source": [
    "def gradient(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount):\n",
    "    '''\n",
    "    Perform gradient descent of fun1 using parameter shift rule. Assigns the params input to the parameters of the \n",
    "    ansatz, and calculates the gradient of the fun1 with respect to each parameter, then performs the descent rule for\n",
    "    the parameters.\n",
    "    Inputs:\n",
    "        fun1 - Cost function costf to take gradient\n",
    "        fun2, fun3 - Modified Cost functions (costfp, costfn) used in parameter shift rule. \n",
    "        param - Parameters at which to calculate gradient\n",
    "        numparam, numlayer - Number of parameters and Layers for the ansatz\n",
    "        eta - Step size for the gradient\n",
    "        eps_grad - cutoff value to compare against current gradient value. \n",
    "        eps_cost - cutoff value to compare against current cost function value\n",
    "        count_num - Number of iterations\n",
    "        gradcount - Cutoff number of iterations for which gradient value is less than eps_grad\n",
    "        \n",
    "    '''\n",
    "    #Track the number of iterations for which gradient is less than eps_grad\n",
    "    gcount=0\n",
    "    \n",
    "    #Track the number of iterations\n",
    "    count=0\n",
    "    \n",
    "    #Track the current ansatz parameters\n",
    "    param1 = np.array([])\n",
    "    \n",
    "    #Array to store the cost function value as optimization progresses.\n",
    "    costvalue = np.array([])\n",
    "    \n",
    "    #Dictionary that returns {iteration count : cost function value}\n",
    "    dicc={}\n",
    "    \n",
    "    #Initial cost function \n",
    "    cost = fun1(param,numparam,numlayer)\n",
    "    costvalue=np.append(costvalue, cost)\n",
    "    num_parameters = numparam\n",
    "    \n",
    "    #Create copy of initial parameters in param1. param1 holds the current parameters during the optimization.\n",
    "    for i in range(0,num_parameters):\n",
    "        param1 = np.append(param1, param[i])\n",
    "        \n",
    "    #Begin optimization loop\n",
    "    while count<count_num and gcount<gradcount and cost > eps_cost:\n",
    "        '''\n",
    "        Conditions on count, gcount, and cost ensure that training is truly taking place.\n",
    "        '''\n",
    "        param2 = np.array([])\n",
    "        param3 = np.array([])\n",
    "        grad_vec=np.array([])\n",
    "        \n",
    "        #Gradient value\n",
    "        for i in range(0, num_parameters):\n",
    "            grad_vec =np.append(grad_vec,(fun2(param1,num_parameters ,i,numlayer)-fun3(param1,num_parameters ,i,numlayer))/2)\n",
    "        grad=np.linalg.norm(grad_vec)**2\n",
    "        \n",
    "        #If Gradient value is below cutoff, increment counter\n",
    "        if grad<=eps_grad: \n",
    "            gcount+=1\n",
    "        \n",
    "        #param2 contains parameters after taking one step.\n",
    "        param2 = param1-eta*grad_vec\n",
    "        \n",
    "        #param3 contains parameters after taking two steps.\n",
    "        param3 = param2 - eta*grad_vec\n",
    "        \n",
    "        # updating parameters\n",
    "        if cost - fun1(param3,num_parameters,numlayer)>=eta*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is >= eta*grad, we increase step size and \n",
    "            move to param3.\n",
    "            '''\n",
    "            eta=2*eta\n",
    "            param1 = param3\n",
    "        elif cost - fun1(param3,num_parameters,numlayer)<(eta/2)*grad:\n",
    "            '''\n",
    "            If cost function difference between current and double-step is <= (eta/2)*grad, we decrease step size and\n",
    "            move to param2\n",
    "            '''\n",
    "            eta = eta/2\n",
    "            param1=param2\n",
    "        else:\n",
    "            '''\n",
    "            If neither, keep step size same and move to param2.\n",
    "            '''\n",
    "            param1=param2\n",
    "        \n",
    "        #Current Cost value and current parameters.\n",
    "        cost = fun1(param1,num_parameters,numlayer)\n",
    "        alpha_opt=param1\n",
    "        dicc.update({count:np.array([cost, alpha_opt])})\n",
    "        costvalue=np.append(costvalue, cost)\n",
    "        print(count,cost)\n",
    "        count+=1\n",
    "\n",
    "    return(dicc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "executionInfo": {
     "elapsed": 10425550,
     "status": "ok",
     "timestamp": 1628621893897,
     "user": {
      "displayName": "Kunal Sharma",
      "photoUrl": "https://lh3.googleusercontent.com/a-/AOh14GhedPLzkviqpQBj8O-3fHnhxAUNGk2MXyz_4wQf12Q=s64",
      "userId": "14508185911363921364"
     },
     "user_tz": 240
    },
    "id": "tQQ456cBBpnz",
    "outputId": "0cfefcc7-339b-487c-d2d2-9e6a0de3f7ca"
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-17-f82405083ebc>:90: VisibleDeprecationWarning: Creating an ndarray from ragged nested sequences (which is a list-or-tuple of lists-or-tuples-or ndarrays with different lengths or shapes) is deprecated. If you meant to do this, you must specify 'dtype=object' when creating the ndarray.\n",
      "  dicc.update({count:np.array([cost, alpha_opt])})\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0 0.9911886261413695\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-18-c2c76cd3540f>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     11\u001b[0m \u001b[0mfun3\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcostfn\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     12\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 13\u001b[0;31m \u001b[0mans_test\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mgradient\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun1\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfun2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfun3\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnumlayer\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m1e-8\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m300\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m50\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-17-f82405083ebc>\u001b[0m in \u001b[0;36mgradient\u001b[0;34m(fun1, fun2, fun3, param, numparam, numlayer, eta, eps_grad, eps_cost, count_num, gradcount)\u001b[0m\n\u001b[1;32m     51\u001b[0m         \u001b[0;31m#Gradient value\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     52\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mi\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnum_parameters\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 53\u001b[0;31m             \u001b[0mgrad_vec\u001b[0m \u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfun2\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mfun3\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mparam1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnum_parameters\u001b[0m \u001b[0;34m,\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     54\u001b[0m         \u001b[0mgrad\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnorm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mgrad_vec\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     55\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-16-3e2db5cbcad8>\u001b[0m in \u001b[0;36mcostfn\u001b[0;34m(param, numparam, index1, numlayer)\u001b[0m\n\u001b[1;32m    103\u001b[0m             \u001b[0mopt_param_init\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mparam\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mi\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    104\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 105\u001b[0;31m     \u001b[0;32mreturn\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcostf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mopt_param_init\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumparam\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mnumlayer\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-16-3e2db5cbcad8>\u001b[0m in \u001b[0;36mcostf\u001b[0;34m(param, numparam, numlayer)\u001b[0m\n\u001b[1;32m     47\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     48\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mx\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mres\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 49\u001b[0;31m         \u001b[0mres\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mstr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mres\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mreplace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\" \"\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     50\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     51\u001b[0m     \u001b[0mdic\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m{\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "opt_param_init = np.array([])\n",
    "\n",
    "numlayer= 8\n",
    "numparam = 8*numlayer\n",
    "\n",
    "for i in range(0,numparam):\n",
    "    opt_param_init = np.append(opt_param_init, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "fun1 = costf\n",
    "fun2 = costfp\n",
    "fun3 = costfn\n",
    "\n",
    "ans_test = gradient(fun1, fun2, fun3, opt_param_init, numparam, numlayer, 0.5, 1e-8, 1e-8, 300, 50)  "
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "Algorithm 7.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> anc/Algorithm_8.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "aa31f619",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "ibmqfactory.load_account:WARNING:2023-03-23 23:10:17,826: Credentials are already in use. The existing account in the session will be replaced.\n"
     ]
    }
   ],
   "source": [
    "#Import Relevant Libraries\n",
    "import math\n",
    "import random\n",
    "import numpy as np\n",
    "\n",
    "from qiskit import *\n",
    "from qiskit.tools.jupyter import *\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams['font.size'] = 14\n",
    "\n",
    "from qiskit.utils import QuantumInstance\n",
    "\n",
    "from qiskit.opflow import I, X, Y, Z\n",
    "from qiskit.opflow import StateFn\n",
    "from qiskit.opflow import Gradient\n",
    "from qiskit.opflow import CircuitSampler\n",
    "from qiskit.opflow.primitive_ops import MatrixOp\n",
    "\n",
    "from qiskit.circuit import Parameter\n",
    "from qiskit.circuit import QuantumCircuit\n",
    "from qiskit.circuit import ParameterVector\n",
    "\n",
    "from qiskit.algorithms.optimizers import SPSA\n",
    "from qiskit.algorithms.optimizers import GradientDescent\n",
    "\n",
    "from qiskit.providers.aer.noise import NoiseModel\n",
    "from qiskit.ignis.mitigation.measurement import CompleteMeasFitter\n",
    "from qiskit.utils.mitigation import TensoredMeasFitter\n",
    "\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "provider = IBMQ.load_account()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c38014bd",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a9ec7f78",
   "metadata": {},
   "outputs": [],
   "source": [
    "def append(list1, list2):\n",
    "    '''\n",
    "    Takes two lists and returns a list with the concatenation of both lists\n",
    "    '''\n",
    "    temp = []\n",
    "    temp.extend(list1)\n",
    "    temp.extend(list2)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2f905bab",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createActual(x, L):\n",
    "    '''\n",
    "    Takes a number and a size and returns a list of length l with all entries x.\n",
    "    '''\n",
    "    temp = []\n",
    "    for i in range(L):\n",
    "        temp = np.append(temp, x)\n",
    "    return temp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "6897d95b",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Define variables for the number of layers of the two provers and the number of qubits of the provers.\n",
    "'''\n",
    "numLayerState = 2\n",
    "numLayerMax = 2\n",
    "numQubitState = 2\n",
    "numQubitMax = 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "8cd9a902",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of channel 1\n",
    "'''\n",
    "unitary_param_1 = np.array([])\n",
    "for i in range(0, 4):\n",
    "    unitary_param_1 = np.append(unitary_param_1, np.array([rand_numb(0,2*np.pi)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "33fbd76d",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of channel 2\n",
    "'''\n",
    "unitary_param_2 = np.array([])\n",
    "for i in range(0, 4):\n",
    "    unitary_param_2 = np.append(unitary_param_2, np.array([rand_numb(0,2*np.pi)]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "ee7f2466",
   "metadata": {},
   "outputs": [],
   "source": [
    "unitary_param_1 = [0.65523857, 5.36749967, 4.08036963, 0.83121276]\n",
    "unitary_param_2 = [1.28317084, 1.99895141, 4.21274631, 1.10246348]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "5775bccf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌─────────────┐      ┌────────────┐     \n",
       "q_0: ┤ Rx(0.65524) ├──■───┤ Rx(4.0804) ├──■──\n",
       "     └┬────────────┤┌─┴─┐┌┴────────────┤┌─┴─┐\n",
       "q_1: ─┤ Rx(5.3675) ├┤ X ├┤ Rx(0.83121) ├┤ X ├\n",
       "      └────────────┘└───┘└─────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌─────────────┐      ┌────────────┐     \n",
       "q_0: ┤ Rx(0.65524) ├──■───┤ Rx(4.0804) ├──■──\n",
       "     └┬────────────┤┌─┴─┐┌┴────────────┤┌─┴─┐\n",
       "q_1: ─┤ Rx(5.3675) ├┤ X ├┤ Rx(0.83121) ├┤ X ├\n",
       "      └────────────┘└───┘└─────────────┘└───┘"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc1.rx(unitary_param_1[i+j*size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "9773eb65",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐     ┌────────────┐     \n",
       "q_0: ┤ Rx(1.2832) ├──■──┤ Rx(4.2127) ├──■──\n",
       "     ├───────────┬┘┌─┴─┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.999) ├─┤ X ├┤ Rx(1.1025) ├┤ X ├\n",
       "     └───────────┘ └───┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐     ┌────────────┐     \n",
       "q_0: ┤ Rx(1.2832) ├──■──┤ Rx(4.2127) ├──■──\n",
       "     ├───────────┬┘┌─┴─┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.999) ├─┤ X ├┤ Rx(1.1025) ├┤ X ├\n",
       "     └───────────┘ └───┘└────────────┘└───┘"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc2.rx(unitary_param_2[i+j*size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "d9a26ced",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createStateProver(numQubit, numLayer):\n",
    "    '''\n",
    "    Creates a parameterized unitary on numQubit qubits. Applies numLayer layers of the HEA with 2 Qiskit.parameters \n",
    "    per qubit per layer, specifying rotations about the x- and y-axes. After each layer, applies a neighbouring qubit\n",
    "    CNOT layer. Returns a QuantumCircuit object containing the parameterized state prover. \n",
    "    '''\n",
    "    numParam = 2*numQubit*numLayer\n",
    "    stateProver = QuantumCircuit(numQubit)\n",
    "    state_param_vector = ParameterVector(\"state_params\", numParam)\n",
    "    \n",
    "    for j in range(numLayer):\n",
    "        for i in range(numQubit):\n",
    "            stateProver.rx(state_param_vector[j*2*numQubit + i], i)\n",
    "            stateProver.ry(state_param_vector[j*2*numQubit + i + numQubit], i)\n",
    "\n",
    "        for i in range(numQubit-1):\n",
    "            stateProver.cx(i, i+1)\n",
    "            \n",
    "    return stateProver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "b4193a03",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createMaxProver(numQubit, numLayer):\n",
    "    '''\n",
    "    Creates a parameterized unitary on numQubit qubits. Applies numLayer layers of the HEA with 2 Qiskit.parameters \n",
    "    per qubit per layer, specifying rotations about the x- and y-axes. After each layer, applies a neighbouring qubit\n",
    "    CNOT layer. Returns a QuantumCircuit object containing the parameterized max prover. \n",
    "    '''\n",
    "    numParam = 2*numQubit*numLayer\n",
    "    maxProver = QuantumCircuit(numQubit)\n",
    "    max_param_vector = ParameterVector(\"max_params\", numParam)\n",
    "    \n",
    "    for j in range(numLayer):\n",
    "        for i in range(numQubit):\n",
    "            maxProver.rx(max_param_vector[j*2*numQubit + i], i)\n",
    "            maxProver.ry(max_param_vector[j*2*numQubit + i + numQubit], i)\n",
    "\n",
    "        for i in range(numQubit-1):\n",
    "            maxProver.cx(i, i+1)\n",
    "            \n",
    "    return maxProver"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "524e73da",
   "metadata": {},
   "outputs": [],
   "source": [
    "def createQuantumCircuit(numQubitState, numQubitMax, numLayerState, numLayerMax):\n",
    "    '''\n",
    "    Creates quantum circuit for the problem. \n",
    "    Refer to Fig 8. https://arxiv.org/pdf/2108.08406.pdf.\n",
    "    Note that the circuit is is redrawn to simplify the code construction, and the qubit labels from the paper are \n",
    "    labelled in the following order : (T', T, E', A, R, F) - each of one qubit.\n",
    "    '''\n",
    "    circ = QuantumCircuit(6)\n",
    "    \n",
    "    #Creates maximally entangled state on (T', T)\n",
    "    circ.h(0)\n",
    "    circ.cx(0, 1)\n",
    "\n",
    "    #Appends state prover to generate the input state $\\psi$ on (A, R)\n",
    "    circ.append(createStateProver(numQubitState, numLayerState), [3, 4])\n",
    "\n",
    "    #Appends first controlled unitary $U_1$ on (E', A)\n",
    "    circ.x(0)\n",
    "    controlled_qc1 = qc1.to_gate().control(1)\n",
    "    circ.append(controlled_qc1, [0, 2, 3])\n",
    "    circ.x(0)\n",
    "\n",
    "    #Appends second controlled unitary $U_2$ (E', A)\n",
    "    controlled_qc2 = qc2.to_gate().control(1)\n",
    "    circ.append(controlled_qc2, [1, 2, 3])\n",
    "\n",
    "    #Appends max prover $P$ (T', E', F)\n",
    "    circ.append(createMaxProver(numQubitMax, numLayerMax), [0, 2, 5])\n",
    "\n",
    "    circ.cx(0, 1)\n",
    "    circ.h(0)\n",
    "\n",
    "    return circ"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "b00f8ee7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2210.55x1120.39 with 1 Axes>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Creates the quantum circuit.\n",
    "'''\n",
    "qCirc = createQuantumCircuit(numQubitState, numQubitMax, numLayerState, numLayerMax)\n",
    "qCirc.draw('mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "id": "5b90859b",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Pick a backend to use. We use the statevector_simulator for noiseless simulation.\n",
    "'''\n",
    "backend = Aer.get_backend('statevector_simulator')\n",
    "q_instance = QuantumInstance(backend)\n",
    "sampler = CircuitSampler(q_instance)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "id": "9e017bdd",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-151-fe786e9f8224>:10: DeprecationWarning: Passing BackendProperties instead of a \"backend\" object has been deprecated as of qiskit-aer 0.10.0 and will be removed no earlier than 3 months from that release date. Duration dependent delay relaxation noise requires a backend object.\n",
      "  noise_model = NoiseModel.from_backend(device.properties())\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Pick a backend to use. We use the qasm_simulator for noisy simulation. \n",
    "'''\n",
    "#Replace the provider with your personal credentials for hub, group and main\n",
    "provider = IBMQ.get_provider(hub=\"ibm-q-research\", group=\"louisiana-st-uni-1\", project=\"main\")\n",
    "\n",
    "backend = Aer.get_backend(\"qasm_simulator\")\n",
    "device = provider.get_backend(\"ibmq_jakarta\")\n",
    "coupling_map = device.configuration().coupling_map\n",
    "noise_model = NoiseModel.from_backend(device.properties())\n",
    "quantum_instance = QuantumInstance(backend=backend, \n",
    "                           shots=8192, \n",
    "                           noise_model=noise_model, \n",
    "                           coupling_map=coupling_map)#,\n",
    "                           #measurement_error_mitigation_cls=TensoredMeasFitter,\n",
    "                           #cals_matrix_refresh_period=30)\n",
    "sampler = CircuitSampler(quantum_instance)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "id": "9c6efab3",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Average value of this hamiltonian is the probability of measuring 00 on the first two qubits.\n",
    "MatrixOp(np.array([[1, 0, 0, 0], [0, 0, 0, 0], [0, 0, 0, 0], [0, 0, 0, 0]])) is the projector on the 00 subspace on\n",
    "the first two qubits. Qiskit orders qubits in reverse.\n",
    "'''\n",
    "hamiltonian = I^I^I^I^MatrixOp(np.array([[1, 0, 0, 0], [0, 0, 0, 0], [0, 0, 0, 0], [0, 0, 0, 0]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "id": "0fcf98fa",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates global variables that are used in the optimization. \n",
    "'''\n",
    "global param_state\n",
    "global param_max"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "id": "dae79e96",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the ansatz, and calculates the expectation value.\n",
    "    '''\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    value_dict = dict(zip(qCirc.parameters, params))\n",
    "    result = sampler.convert(expectation, params=value_dict).eval()  \n",
    "    return np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "id": "ddb68a16",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gradient(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the ansatz, and calculates the gradient of the costf with respect\n",
    "    to each parameter.\n",
    "    '''\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    value_dict = dict(zip(qCirc.parameters, params))\n",
    "    gradient = Gradient().convert(expectation)\n",
    "    result = sampler.convert(gradient, params=value_dict).eval()\n",
    "    return np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "id": "34152314",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf_state(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the state prover, and calculates the expectation value.\n",
    "    For the max prover parameters, uses the global values.\n",
    "    '''\n",
    "    temp = append(param_max, params)\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    value_dict = dict(zip(qCirc.parameters, temp))\n",
    "    result = sampler.convert(expectation, params=value_dict).eval()  \n",
    "    return np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "id": "f207ecda",
   "metadata": {},
   "outputs": [],
   "source": [
    "def costf_max(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the max prover, and calculates the expectation value.\n",
    "    For the state prover parameters, uses the global values.\n",
    "    Note: We return the negative of the expectation value because the optimizer only allows for minimization and we \n",
    "    want to maximize. \n",
    "    '''\n",
    "    temp = append(params, param_state)\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    value_dict = dict(zip(qCirc.parameters, temp))\n",
    "    result = sampler.convert(expectation, params=value_dict).eval()  \n",
    "    return -1*np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "86c2127e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gradient_state(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the state prover, and calculates the gradient of the costf with \n",
    "    respect to the state prover parameters.\n",
    "    For the max prover parameters, uses the global values.\n",
    "    '''\n",
    "    temp = append(param_max, params)\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    gradient = Gradient().convert(expectation, qCirc.parameters[numParamMax:])\n",
    "    value_dict = dict(zip(qCirc.parameters, temp))\n",
    "    result = sampler.convert(gradient, params=value_dict).eval()\n",
    "    return np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "7e758b0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def gradient_max(params):\n",
    "    '''\n",
    "    Assigns the params input to the parameters of the max prover, and calculates the gradient of the costf with \n",
    "    respect to the max prover parameters.\n",
    "    For the state prover parameters, uses the global values.\n",
    "    Note: We return the negative of the gradient value because the optimizer only allows for minimization and we \n",
    "    want to maximize. \n",
    "    '''\n",
    "    temp = append(params, param_state)\n",
    "    expectation = StateFn(hamiltonian, is_measurement=True).compose(StateFn(qCirc))\n",
    "    gradient = Gradient().convert(expectation, qCirc.parameters[:numParamMax])\n",
    "    value_dict = dict(zip(qCirc.parameters, temp))\n",
    "    result = sampler.convert(gradient, params=value_dict).eval()\n",
    "    return -1*np.real(result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "id": "3f78ceb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Array to store the loss function values\n",
    "def autospsa_callback_min(nfev, x, fx, stepsize, accepted = False):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Append loss value and print every 10 iterations with \n",
    "    a completion percentage.\n",
    "    '''\n",
    "    loss.append(fx)\n",
    "    if (nfev % 30 == 0):\n",
    "        print(\"Loss Value : \", fx, str(nfev/3)+\"%\")\n",
    "    \n",
    "def gd_callback_max(nfevs, x, fx, stepsize):\n",
    "    '''\n",
    "    Callback function called automatically during optimization. Append loss value and print every iteration.\n",
    "    '''\n",
    "    loss.append(-1*fx)\n",
    "    print(\"Loss Value : \", -1*fx)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "id": "9b501f4f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Initial Cost :  0.36592035939876677\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Initialize state and max prover parameters to random angles\n",
    "'''\n",
    "numParamState = 2*numQubitState*numLayerState\n",
    "numParamMax = 2*numQubitMax*numLayerMax\n",
    "\n",
    "init_param_state = []\n",
    "for i in range(0, numParamState):\n",
    "    init_param_state = np.append(init_param_state, np.array([rand_numb(0,2*np.pi)]))\n",
    "\n",
    "init_param_max = []\n",
    "for i in range(0, numParamMax):\n",
    "    init_param_max = np.append(init_param_max, np.array([rand_numb(0,2*np.pi)]))\n",
    "    \n",
    "print(\"Initial Cost : \", costf(append(init_param_max, init_param_state)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "id": "f3df3a6e",
   "metadata": {},
   "outputs": [],
   "source": [
    "true_value = 0.8442359418114711"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "id": "fb1df00f",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss = []\n",
    "param_max = np.copy(init_param_max)\n",
    "param_state = np.copy(init_param_state)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "id": "09caf359",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iteration Number : 0\n",
      "Minimizer\n",
      "Loss Value :  0.2474365234375 10.0%\n",
      "Loss Value :  0.19287109375 20.0%\n",
      "Loss Value :  0.1727294921875 30.0%\n",
      "Loss Value :  0.1578369140625 40.0%\n",
      "Loss Value :  0.1737060546875 50.0%\n",
      "Loss Value :  0.1658935546875 60.0%\n",
      "Loss Value :  0.141845703125 70.0%\n",
      "Loss Value :  0.1353759765625 80.0%\n",
      "Loss Value :  0.128662109375 90.0%\n",
      "Loss Value :  0.138427734375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.1473388671875\n",
      "Iteration Number : 1\n",
      "Minimizer\n",
      "Loss Value :  0.138427734375 10.0%\n",
      "Loss Value :  0.146484375 20.0%\n",
      "Loss Value :  0.133544921875 30.0%\n",
      "Loss Value :  0.126220703125 40.0%\n",
      "Loss Value :  0.140869140625 50.0%\n",
      "Loss Value :  0.1441650390625 60.0%\n",
      "Loss Value :  0.139404296875 70.0%\n",
      "Loss Value :  0.1483154296875 80.0%\n",
      "Loss Value :  0.1375732421875 90.0%\n",
      "Loss Value :  0.1373291015625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.14111328125000003\n",
      "Iteration Number : 2\n",
      "Minimizer\n",
      "Loss Value :  0.1497802734375 10.0%\n",
      "Loss Value :  0.163818359375 20.0%\n",
      "Loss Value :  0.144287109375 30.0%\n",
      "Loss Value :  0.141357421875 40.0%\n",
      "Loss Value :  0.14404296875 50.0%\n",
      "Loss Value :  0.1522216796875 60.0%\n",
      "Loss Value :  0.1522216796875 70.0%\n",
      "Loss Value :  0.1319580078125 80.0%\n",
      "Loss Value :  0.1630859375 90.0%\n",
      "Loss Value :  0.13818359375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.152099609375\n",
      "Iteration Number : 3\n",
      "Minimizer\n",
      "Loss Value :  0.149658203125 10.0%\n",
      "Loss Value :  0.1492919921875 20.0%\n",
      "Loss Value :  0.1669921875 30.0%\n",
      "Loss Value :  0.15625 40.0%\n",
      "Loss Value :  0.1505126953125 50.0%\n",
      "Loss Value :  0.1541748046875 60.0%\n",
      "Loss Value :  0.1610107421875 70.0%\n",
      "Loss Value :  0.1588134765625 80.0%\n",
      "Loss Value :  0.1575927734375 90.0%\n",
      "Loss Value :  0.1484375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.16455078125\n",
      "Iteration Number : 4\n",
      "Minimizer\n",
      "Loss Value :  0.1610107421875 10.0%\n",
      "Loss Value :  0.158935546875 20.0%\n",
      "Loss Value :  0.1514892578125 30.0%\n",
      "Loss Value :  0.1544189453125 40.0%\n",
      "Loss Value :  0.135498046875 50.0%\n",
      "Loss Value :  0.1646728515625 60.0%\n",
      "Loss Value :  0.1712646484375 70.0%\n",
      "Loss Value :  0.1572265625 80.0%\n",
      "Loss Value :  0.1590576171875 90.0%\n",
      "Loss Value :  0.140625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.1617431640625\n",
      "Iteration Number : 5\n",
      "Minimizer\n",
      "Loss Value :  0.1766357421875 10.0%\n",
      "Loss Value :  0.153076171875 20.0%\n",
      "Loss Value :  0.1834716796875 30.0%\n",
      "Loss Value :  0.163818359375 40.0%\n",
      "Loss Value :  0.163818359375 50.0%\n",
      "Loss Value :  0.159423828125 60.0%\n",
      "Loss Value :  0.17919921875 70.0%\n",
      "Loss Value :  0.1485595703125 80.0%\n",
      "Loss Value :  0.1514892578125 90.0%\n",
      "Loss Value :  0.154052734375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.161376953125\n",
      "Iteration Number : 6\n",
      "Minimizer\n",
      "Loss Value :  0.1820068359375 10.0%\n",
      "Loss Value :  0.168212890625 20.0%\n",
      "Loss Value :  0.1964111328125 30.0%\n",
      "Loss Value :  0.168212890625 40.0%\n",
      "Loss Value :  0.1766357421875 50.0%\n",
      "Loss Value :  0.1534423828125 60.0%\n",
      "Loss Value :  0.1829833984375 70.0%\n",
      "Loss Value :  0.1689453125 80.0%\n",
      "Loss Value :  0.1575927734375 90.0%\n",
      "Loss Value :  0.1688232421875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.1737060546875\n",
      "Iteration Number : 7\n",
      "Minimizer\n",
      "Loss Value :  0.1707763671875 10.0%\n",
      "Loss Value :  0.1875 20.0%\n",
      "Loss Value :  0.156005859375 30.0%\n",
      "Loss Value :  0.1929931640625 40.0%\n",
      "Loss Value :  0.1954345703125 50.0%\n",
      "Loss Value :  0.174560546875 60.0%\n",
      "Loss Value :  0.1611328125 70.0%\n",
      "Loss Value :  0.17626953125 80.0%\n",
      "Loss Value :  0.1729736328125 90.0%\n",
      "Loss Value :  0.1900634765625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.2020263671875\n",
      "Iteration Number : 8\n",
      "Minimizer\n",
      "Loss Value :  0.174072265625 10.0%\n",
      "Loss Value :  0.1815185546875 20.0%\n",
      "Loss Value :  0.1712646484375 30.0%\n",
      "Loss Value :  0.21875 40.0%\n",
      "Loss Value :  0.2188720703125 50.0%\n",
      "Loss Value :  0.21606445312500003 60.0%\n",
      "Loss Value :  0.1900634765625 70.0%\n",
      "Loss Value :  0.1895751953125 80.0%\n",
      "Loss Value :  0.1961669921875 90.0%\n",
      "Loss Value :  0.1993408203125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.1728515625\n",
      "Iteration Number : 9\n",
      "Minimizer\n",
      "Loss Value :  0.1937255859375 10.0%\n",
      "Loss Value :  0.2015380859375 20.0%\n",
      "Loss Value :  0.2034912109375 30.0%\n",
      "Loss Value :  0.18994140625 40.0%\n",
      "Loss Value :  0.206298828125 50.0%\n",
      "Loss Value :  0.221435546875 60.0%\n",
      "Loss Value :  0.1973876953125 70.0%\n",
      "Loss Value :  0.2041015625 80.0%\n",
      "Loss Value :  0.19091796875 90.0%\n",
      "Loss Value :  0.1790771484375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.2054443359375\n",
      "Iteration Number : 10\n",
      "Minimizer\n",
      "Loss Value :  0.2147216796875 10.0%\n",
      "Loss Value :  0.199462890625 20.0%\n",
      "Loss Value :  0.1954345703125 30.0%\n",
      "Loss Value :  0.2281494140625 40.0%\n",
      "Loss Value :  0.2060546875 50.0%\n",
      "Loss Value :  0.2230224609375 60.0%\n",
      "Loss Value :  0.202880859375 70.0%\n",
      "Loss Value :  0.2054443359375 80.0%\n",
      "Loss Value :  0.1767578125 90.0%\n",
      "Loss Value :  0.2237548828125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.2340087890625\n",
      "Iteration Number : 11\n",
      "Minimizer\n",
      "Loss Value :  0.239990234375 10.0%\n",
      "Loss Value :  0.2548828125 20.0%\n",
      "Loss Value :  0.24169921875 30.0%\n",
      "Loss Value :  0.230224609375 40.0%\n",
      "Loss Value :  0.2437744140625 50.0%\n",
      "Loss Value :  0.2379150390625 60.0%\n",
      "Loss Value :  0.231689453125 70.0%\n",
      "Loss Value :  0.2369384765625 80.0%\n",
      "Loss Value :  0.21435546875 90.0%\n",
      "Loss Value :  0.212158203125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.2425537109375\n",
      "Iteration Number : 12\n",
      "Minimizer\n",
      "Loss Value :  0.2230224609375 10.0%\n",
      "Loss Value :  0.337158203125 20.0%\n",
      "Loss Value :  0.258056640625 30.0%\n",
      "Loss Value :  0.283935546875 40.0%\n",
      "Loss Value :  0.27978515625 50.0%\n",
      "Loss Value :  0.245849609375 60.0%\n",
      "Loss Value :  0.28076171875 70.0%\n",
      "Loss Value :  0.22021484375000003 80.0%\n",
      "Loss Value :  0.268310546875 90.0%\n",
      "Loss Value :  0.28076171875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.30236816406249994\n",
      "Iteration Number : 13\n",
      "Minimizer\n",
      "Loss Value :  0.2357177734375 10.0%\n",
      "Loss Value :  0.2442626953125 20.0%\n",
      "Loss Value :  0.227783203125 30.0%\n",
      "Loss Value :  0.2623291015625 40.0%\n",
      "Loss Value :  0.2459716796875 50.0%\n",
      "Loss Value :  0.2745361328125 60.0%\n",
      "Loss Value :  0.271484375 70.0%\n",
      "Loss Value :  0.2698974609375 80.0%\n",
      "Loss Value :  0.255126953125 90.0%\n",
      "Loss Value :  0.2579345703125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.266845703125\n",
      "Iteration Number : 14\n",
      "Minimizer\n",
      "Loss Value :  0.29138183593750006 10.0%\n",
      "Loss Value :  0.31091308593750006 20.0%\n",
      "Loss Value :  0.34631347656249994 30.0%\n",
      "Loss Value :  0.32531738281249994 40.0%\n",
      "Loss Value :  0.29797363281249994 50.0%\n",
      "Loss Value :  0.2520751953125 60.0%\n",
      "Loss Value :  0.289306640625 70.0%\n",
      "Loss Value :  0.280517578125 80.0%\n",
      "Loss Value :  0.24951171875 90.0%\n",
      "Loss Value :  0.269287109375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.2998046875\n",
      "Iteration Number : 15\n",
      "Minimizer\n",
      "Loss Value :  0.2958984375 10.0%\n",
      "Loss Value :  0.307373046875 20.0%\n",
      "Loss Value :  0.30810546875 30.0%\n",
      "Loss Value :  0.3271484375 40.0%\n",
      "Loss Value :  0.291748046875 50.0%\n",
      "Loss Value :  0.296142578125 60.0%\n",
      "Loss Value :  0.2547607421875 70.0%\n",
      "Loss Value :  0.35119628906249994 80.0%\n",
      "Loss Value :  0.307373046875 90.0%\n",
      "Loss Value :  0.335693359375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.373291015625\n",
      "Iteration Number : 16\n",
      "Minimizer\n",
      "Loss Value :  0.345703125 10.0%\n",
      "Loss Value :  0.36657714843750006 20.0%\n",
      "Loss Value :  0.31848144531249994 30.0%\n",
      "Loss Value :  0.324951171875 40.0%\n",
      "Loss Value :  0.31970214843750006 50.0%\n",
      "Loss Value :  0.302734375 60.0%\n",
      "Loss Value :  0.290283203125 70.0%\n",
      "Loss Value :  0.3525390625 80.0%\n",
      "Loss Value :  0.41418457031249994 90.0%\n",
      "Loss Value :  0.355224609375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.37854003906249994\n",
      "Iteration Number : 17\n",
      "Minimizer\n",
      "Loss Value :  0.35168457031249994 10.0%\n",
      "Loss Value :  0.36120605468750006 20.0%\n",
      "Loss Value :  0.3134765625 30.0%\n",
      "Loss Value :  0.3564453125 40.0%\n",
      "Loss Value :  0.34326171875 50.0%\n",
      "Loss Value :  0.2857666015625 60.0%\n",
      "Loss Value :  0.341064453125 70.0%\n",
      "Loss Value :  0.3291015625 80.0%\n",
      "Loss Value :  0.34619140625 90.0%\n",
      "Loss Value :  0.37341308593750006 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.40368652343750006\n",
      "Iteration Number : 18\n",
      "Minimizer\n",
      "Loss Value :  0.34912109375 10.0%\n",
      "Loss Value :  0.42810058593750006 20.0%\n",
      "Loss Value :  0.3720703125 30.0%\n",
      "Loss Value :  0.35119628906249994 40.0%\n",
      "Loss Value :  0.326416015625 50.0%\n",
      "Loss Value :  0.31115722656249994 60.0%\n",
      "Loss Value :  0.369384765625 70.0%\n",
      "Loss Value :  0.371826171875 80.0%\n",
      "Loss Value :  0.35510253906249994 90.0%\n",
      "Loss Value :  0.376953125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.402587890625\n",
      "Iteration Number : 19\n",
      "Minimizer\n",
      "Loss Value :  0.4560546875 10.0%\n",
      "Loss Value :  0.45080566406249994 20.0%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loss Value :  0.34436035156249994 30.0%\n",
      "Loss Value :  0.40905761718750006 40.0%\n",
      "Loss Value :  0.39318847656249994 50.0%\n",
      "Loss Value :  0.400146484375 60.0%\n",
      "Loss Value :  0.41943359375 70.0%\n",
      "Loss Value :  0.36071777343750006 80.0%\n",
      "Loss Value :  0.43359375 90.0%\n",
      "Loss Value :  0.3994140625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.440185546875\n",
      "Iteration Number : 20\n",
      "Minimizer\n",
      "Loss Value :  0.49475097656249994 10.0%\n",
      "Loss Value :  0.414306640625 20.0%\n",
      "Loss Value :  0.38586425781249994 30.0%\n",
      "Loss Value :  0.43298339843750006 40.0%\n",
      "Loss Value :  0.43029785156249994 50.0%\n",
      "Loss Value :  0.44384765625 60.0%\n",
      "Loss Value :  0.378662109375 70.0%\n",
      "Loss Value :  0.40917968750000006 80.0%\n",
      "Loss Value :  0.38488769531249994 90.0%\n",
      "Loss Value :  0.399169921875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.41796875\n",
      "Iteration Number : 21\n",
      "Minimizer\n",
      "Loss Value :  0.43518066406249994 10.0%\n",
      "Loss Value :  0.421875 20.0%\n",
      "Loss Value :  0.41052246093750006 30.0%\n",
      "Loss Value :  0.47326660156249994 40.0%\n",
      "Loss Value :  0.41369628906249994 50.0%\n",
      "Loss Value :  0.498291015625 60.0%\n",
      "Loss Value :  0.41223144531249994 70.0%\n",
      "Loss Value :  0.404541015625 80.0%\n",
      "Loss Value :  0.46667480468750006 90.0%\n",
      "Loss Value :  0.5167236328125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.47314453125\n",
      "Iteration Number : 22\n",
      "Minimizer\n",
      "Loss Value :  0.407958984375 10.0%\n",
      "Loss Value :  0.43371582031249994 20.0%\n",
      "Loss Value :  0.507568359375 30.0%\n",
      "Loss Value :  0.5340576171875 40.0%\n",
      "Loss Value :  0.44970703125 50.0%\n",
      "Loss Value :  0.458740234375 60.0%\n",
      "Loss Value :  0.41882324218750006 70.0%\n",
      "Loss Value :  0.443115234375 80.0%\n",
      "Loss Value :  0.39904785156249994 90.0%\n",
      "Loss Value :  0.51220703125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.5382080078125\n",
      "Iteration Number : 23\n",
      "Minimizer\n",
      "Loss Value :  0.55224609375 10.0%\n",
      "Loss Value :  0.505859375 20.0%\n",
      "Loss Value :  0.46716308593750006 30.0%\n",
      "Loss Value :  0.4541015625 40.0%\n",
      "Loss Value :  0.45495605468750006 50.0%\n",
      "Loss Value :  0.4482421875 60.0%\n",
      "Loss Value :  0.5030517578125 70.0%\n",
      "Loss Value :  0.439208984375 80.0%\n",
      "Loss Value :  0.487060546875 90.0%\n",
      "Loss Value :  0.4287109375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.46960449218750006\n",
      "Iteration Number : 24\n",
      "Minimizer\n",
      "Loss Value :  0.47497558593750006 10.0%\n",
      "Loss Value :  0.5279541015625 20.0%\n",
      "Loss Value :  0.5411376953125 30.0%\n",
      "Loss Value :  0.53955078125 40.0%\n",
      "Loss Value :  0.555908203125 50.0%\n",
      "Loss Value :  0.501953125 60.0%\n",
      "Loss Value :  0.471923828125 70.0%\n",
      "Loss Value :  0.459716796875 80.0%\n",
      "Loss Value :  0.5465087890625 90.0%\n",
      "Loss Value :  0.53662109375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.54833984375\n",
      "Iteration Number : 25\n",
      "Minimizer\n",
      "Loss Value :  0.51611328125 10.0%\n",
      "Loss Value :  0.521728515625 20.0%\n",
      "Loss Value :  0.5914306640625 30.0%\n",
      "Loss Value :  0.5570068359375 40.0%\n",
      "Loss Value :  0.5755615234375 50.0%\n",
      "Loss Value :  0.5174560546875 60.0%\n",
      "Loss Value :  0.5615234375 70.0%\n",
      "Loss Value :  0.5528564453125 80.0%\n",
      "Loss Value :  0.560791015625 90.0%\n",
      "Loss Value :  0.569091796875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6007080078125\n",
      "Iteration Number : 26\n",
      "Minimizer\n",
      "Loss Value :  0.52294921875 10.0%\n",
      "Loss Value :  0.5767822265625 20.0%\n",
      "Loss Value :  0.609375 30.0%\n",
      "Loss Value :  0.533935546875 40.0%\n",
      "Loss Value :  0.5943603515625 50.0%\n",
      "Loss Value :  0.5979003906249999 60.0%\n",
      "Loss Value :  0.5406494140625 70.0%\n",
      "Loss Value :  0.5472412109375 80.0%\n",
      "Loss Value :  0.529052734375 90.0%\n",
      "Loss Value :  0.5264892578125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6124267578125\n",
      "Iteration Number : 27\n",
      "Minimizer\n",
      "Loss Value :  0.49963378906249994 10.0%\n",
      "Loss Value :  0.5037841796875 20.0%\n",
      "Loss Value :  0.6295166015625 30.0%\n",
      "Loss Value :  0.6170654296875 40.0%\n",
      "Loss Value :  0.555419921875 50.0%\n",
      "Loss Value :  0.6091308593750001 60.0%\n",
      "Loss Value :  0.6361083984375 70.0%\n",
      "Loss Value :  0.5487060546875 80.0%\n",
      "Loss Value :  0.5775146484375 90.0%\n",
      "Loss Value :  0.6053466796874999 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.5679931640625\n",
      "Iteration Number : 28\n",
      "Minimizer\n",
      "Loss Value :  0.64111328125 10.0%\n",
      "Loss Value :  0.6452636718750001 20.0%\n",
      "Loss Value :  0.5822753906249999 30.0%\n",
      "Loss Value :  0.6566162109375 40.0%\n",
      "Loss Value :  0.6556396484375 50.0%\n",
      "Loss Value :  0.5726318359375 60.0%\n",
      "Loss Value :  0.63818359375 70.0%\n",
      "Loss Value :  0.5802001953125 80.0%\n",
      "Loss Value :  0.6544189453125 90.0%\n",
      "Loss Value :  0.51123046875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6184082031249999\n",
      "Iteration Number : 29\n",
      "Minimizer\n",
      "Loss Value :  0.6520996093750001 10.0%\n",
      "Loss Value :  0.5911865234375 20.0%\n",
      "Loss Value :  0.6705322265625 30.0%\n",
      "Loss Value :  0.5987548828125 40.0%\n",
      "Loss Value :  0.5975341796875 50.0%\n",
      "Loss Value :  0.6063232421875 60.0%\n",
      "Loss Value :  0.5926513671875 70.0%\n",
      "Loss Value :  0.5983886718750001 80.0%\n",
      "Loss Value :  0.65673828125 90.0%\n",
      "Loss Value :  0.6711425781249999 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6892089843750001\n",
      "Iteration Number : 30\n",
      "Minimizer\n",
      "Loss Value :  0.6838378906249999 10.0%\n",
      "Loss Value :  0.6876220703125 20.0%\n",
      "Loss Value :  0.6124267578125 30.0%\n",
      "Loss Value :  0.66552734375 40.0%\n",
      "Loss Value :  0.6142578125 50.0%\n",
      "Loss Value :  0.6942138671875 60.0%\n",
      "Loss Value :  0.6181640625 70.0%\n",
      "Loss Value :  0.6910400390625 80.0%\n",
      "Loss Value :  0.6951904296875 90.0%\n",
      "Loss Value :  0.5614013671875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.5548095703125\n",
      "Iteration Number : 31\n",
      "Minimizer\n",
      "Loss Value :  0.6287841796875 10.0%\n",
      "Loss Value :  0.6368408203125 20.0%\n",
      "Loss Value :  0.6925048828125 30.0%\n",
      "Loss Value :  0.6932373046875 40.0%\n",
      "Loss Value :  0.6796875 50.0%\n",
      "Loss Value :  0.70068359375 60.0%\n",
      "Loss Value :  0.7000732421875 70.0%\n",
      "Loss Value :  0.6322021484375 80.0%\n",
      "Loss Value :  0.61376953125 90.0%\n",
      "Loss Value :  0.6407470703125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.64599609375\n",
      "Iteration Number : 32\n",
      "Minimizer\n",
      "Loss Value :  0.6505126953125 10.0%\n",
      "Loss Value :  0.73095703125 20.0%\n",
      "Loss Value :  0.7209472656249999 30.0%\n",
      "Loss Value :  0.58935546875 40.0%\n",
      "Loss Value :  0.7215576171875 50.0%\n",
      "Loss Value :  0.7064208984375 60.0%\n",
      "Loss Value :  0.6378173828125 70.0%\n",
      "Loss Value :  0.64501953125 80.0%\n",
      "Loss Value :  0.64697265625 90.0%\n",
      "Loss Value :  0.71142578125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7346191406249999\n",
      "Iteration Number : 33\n",
      "Minimizer\n",
      "Loss Value :  0.720703125 10.0%\n",
      "Loss Value :  0.5888671875 20.0%\n",
      "Loss Value :  0.65771484375 30.0%\n",
      "Loss Value :  0.65576171875 40.0%\n",
      "Loss Value :  0.7174072265625 50.0%\n",
      "Loss Value :  0.74365234375 60.0%\n",
      "Loss Value :  0.65625 70.0%\n",
      "Loss Value :  0.7225341796875 80.0%\n",
      "Loss Value :  0.7266845703125 90.0%\n",
      "Loss Value :  0.7144775390625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7423095703125\n",
      "Iteration Number : 34\n",
      "Minimizer\n",
      "Loss Value :  0.74755859375 10.0%\n",
      "Loss Value :  0.7286376953125 20.0%\n",
      "Loss Value :  0.7535400390625 30.0%\n",
      "Loss Value :  0.6495361328125 40.0%\n",
      "Loss Value :  0.6126708984375 50.0%\n",
      "Loss Value :  0.6102294921875 60.0%\n",
      "Loss Value :  0.6555175781249999 70.0%\n",
      "Loss Value :  0.7481689453125 80.0%\n",
      "Loss Value :  0.5954589843750001 90.0%\n",
      "Loss Value :  0.6075439453125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6666259765625\n",
      "Iteration Number : 35\n",
      "Minimizer\n",
      "Loss Value :  0.7575683593750001 10.0%\n",
      "Loss Value :  0.7469482421875 20.0%\n",
      "Loss Value :  0.6721191406249999 30.0%\n",
      "Loss Value :  0.69580078125 40.0%\n",
      "Loss Value :  0.7718505859375 50.0%\n",
      "Loss Value :  0.6168212890625 60.0%\n",
      "Loss Value :  0.7486572265625 70.0%\n",
      "Loss Value :  0.759765625 80.0%\n",
      "Loss Value :  0.7663574218750001 90.0%\n",
      "Loss Value :  0.7448730468750001 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.69384765625\n",
      "Iteration Number : 36\n",
      "Minimizer\n",
      "Loss Value :  0.6068115234375 10.0%\n",
      "Loss Value :  0.6125488281249999 20.0%\n",
      "Loss Value :  0.6138916015625 30.0%\n",
      "Loss Value :  0.6799316406249999 40.0%\n",
      "Loss Value :  0.6865234375 50.0%\n",
      "Loss Value :  0.7590332031249999 60.0%\n",
      "Loss Value :  0.6832275390625 70.0%\n",
      "Loss Value :  0.7659912109375 80.0%\n",
      "Loss Value :  0.7536621093750001 90.0%\n",
      "Loss Value :  0.7432861328125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7760009765625\n",
      "Iteration Number : 37\n",
      "Minimizer\n",
      "Loss Value :  0.76904296875 10.0%\n",
      "Loss Value :  0.77880859375 20.0%\n",
      "Loss Value :  0.7625732421875 30.0%\n",
      "Loss Value :  0.7703857421875 40.0%\n",
      "Loss Value :  0.767578125 50.0%\n",
      "Loss Value :  0.67529296875 60.0%\n",
      "Loss Value :  0.6055908203125 70.0%\n",
      "Loss Value :  0.6861572265625 80.0%\n",
      "Loss Value :  0.6829833984375 90.0%\n",
      "Loss Value :  0.7650146484375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6325683593750001\n",
      "Iteration Number : 38\n",
      "Minimizer\n",
      "Loss Value :  0.6875 10.0%\n",
      "Loss Value :  0.7696533203125 20.0%\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Loss Value :  0.6716308593750001 30.0%\n",
      "Loss Value :  0.7698974609375 40.0%\n",
      "Loss Value :  0.765625 50.0%\n",
      "Loss Value :  0.6234130859375 60.0%\n",
      "Loss Value :  0.7431640625 70.0%\n",
      "Loss Value :  0.6131591796875 80.0%\n",
      "Loss Value :  0.767578125 90.0%\n",
      "Loss Value :  0.7706298828125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6832275390625\n",
      "Iteration Number : 39\n",
      "Minimizer\n",
      "Loss Value :  0.6877441406249999 10.0%\n",
      "Loss Value :  0.7799072265625 20.0%\n",
      "Loss Value :  0.6815185546875 30.0%\n",
      "Loss Value :  0.76953125 40.0%\n",
      "Loss Value :  0.6920166015625 50.0%\n",
      "Loss Value :  0.7674560546875 60.0%\n",
      "Loss Value :  0.7019042968750001 70.0%\n",
      "Loss Value :  0.7706298828125 80.0%\n",
      "Loss Value :  0.6838378906249999 90.0%\n",
      "Loss Value :  0.7545166015625 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.70361328125\n",
      "Iteration Number : 40\n",
      "Minimizer\n",
      "Loss Value :  0.7794189453125 10.0%\n",
      "Loss Value :  0.6218261718750001 20.0%\n",
      "Loss Value :  0.7540283203125 30.0%\n",
      "Loss Value :  0.7080078125 40.0%\n",
      "Loss Value :  0.6921386718750001 50.0%\n",
      "Loss Value :  0.7825927734375 60.0%\n",
      "Loss Value :  0.76171875 70.0%\n",
      "Loss Value :  0.7557373046875 80.0%\n",
      "Loss Value :  0.69873046875 90.0%\n",
      "Loss Value :  0.7059326171875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6271972656249999\n",
      "Iteration Number : 41\n",
      "Minimizer\n",
      "Loss Value :  0.76416015625 10.0%\n",
      "Loss Value :  0.69580078125 20.0%\n",
      "Loss Value :  0.68212890625 30.0%\n",
      "Loss Value :  0.7779541015625 40.0%\n",
      "Loss Value :  0.7047119140625 50.0%\n",
      "Loss Value :  0.6984863281249999 60.0%\n",
      "Loss Value :  0.7722167968750001 70.0%\n",
      "Loss Value :  0.7823486328125 80.0%\n",
      "Loss Value :  0.6771240234375 90.0%\n",
      "Loss Value :  0.7093505859375 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7708740234375\n",
      "Iteration Number : 42\n",
      "Minimizer\n",
      "Loss Value :  0.7028808593750001 10.0%\n",
      "Loss Value :  0.7760009765625 20.0%\n",
      "Loss Value :  0.6995849609375 30.0%\n",
      "Loss Value :  0.7310791015625 40.0%\n",
      "Loss Value :  0.6209716796875 50.0%\n",
      "Loss Value :  0.7008056640625 60.0%\n",
      "Loss Value :  0.7879638671875 70.0%\n",
      "Loss Value :  0.7662353515625 80.0%\n",
      "Loss Value :  0.7080078125 90.0%\n",
      "Loss Value :  0.7705078125 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7918701171875\n",
      "Iteration Number : 43\n",
      "Minimizer\n",
      "Loss Value :  0.7702636718750001 10.0%\n",
      "Loss Value :  0.7761230468750001 20.0%\n",
      "Loss Value :  0.7694091796875 30.0%\n",
      "Loss Value :  0.7852783203125 40.0%\n",
      "Loss Value :  0.7727050781249999 50.0%\n",
      "Loss Value :  0.6956787109375 60.0%\n",
      "Loss Value :  0.7720947265625 70.0%\n",
      "Loss Value :  0.77685546875 80.0%\n",
      "Loss Value :  0.7677001953125 90.0%\n",
      "Loss Value :  0.7512207031249999 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.6173095703125\n",
      "Iteration Number : 44\n",
      "Minimizer\n",
      "Loss Value :  0.7767333984375 10.0%\n",
      "Loss Value :  0.7604980468750001 20.0%\n",
      "Loss Value :  0.6785888671875 30.0%\n",
      "Loss Value :  0.7838134765625 40.0%\n",
      "Loss Value :  0.6965332031249999 50.0%\n",
      "Loss Value :  0.70703125 60.0%\n",
      "Loss Value :  0.69580078125 70.0%\n",
      "Loss Value :  0.703125 80.0%\n",
      "Loss Value :  0.6224365234375 90.0%\n",
      "Loss Value :  0.6795654296875 100.0%\n",
      "Maximizer\n",
      "Loss Value :  0.7751464843750001\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Minimizer runs to convergence. Maximizer takes one step.\n",
    "'''\n",
    "for i in range(45):\n",
    "    print(\"Iteration Number :\", i)\n",
    "    \n",
    "    print(\"Minimizer\")\n",
    "    autospsa = SPSA(maxiter=100, learning_rate=0.5, perturbation=0.05, callback=autospsa_callback_min)\n",
    "    result = autospsa.minimize(fun=costf_state, jac=gradient_state, x0=param_state)\n",
    "    param_state = result.x\n",
    "\n",
    "    print(\"Maximizer\")\n",
    "    gd = GradientDescent(maxiter=1, learning_rate=0.5, callback=gd_callback_max)\n",
    "    result = gd.minimize(fun=costf_max, jac=gradient_max, x0=param_max)\n",
    "    param_max = result.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 255,
   "id": "76790b8d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[3.14155402 2.15906596 3.98345272 3.14171865 1.90541154 5.81658476\n",
      " 6.28314675 3.14499924 4.55111713 6.28305928 1.57829406 3.4736459 ]\n",
      "[ 1.15377583  0.66815647  4.38763627  2.79271718 -0.07818717  2.45767354\n",
      "  5.29899828  3.70089278]\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Print optimal parameter values.\n",
    "'''\n",
    "print(param_max)\n",
    "print(param_state)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "id": "35610910",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Noise Resilient :  0.9192377084359423\n"
     ]
    }
   ],
   "source": [
    "param_max_noisy = param_max\n",
    "param_state_noisy = param_state\n",
    "print(\"Noise Resilient : \", costf(append(param_max_noisy, param_state_noisy)))\n",
    "noiseResilientValue = costf(append(param_max_noisy, param_state_noisy))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "id": "6faaf3e1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plot_loss():\n",
    "    '''\n",
    "    Plots loss function. Actual root fidelity value can be calculated using SDP.\n",
    "    '''\n",
    "    start_point = 0\n",
    "    plt.figure(figsize=(12, 6))\n",
    "    plt.plot(createActual(0.5*(1+true_value), len(loss[start_point:])), label = 'Actual')\n",
    "    plt.plot(loss[start_point:], 'tab:green', label='Loss')\n",
    "    plt.ylabel('Acceptance Probability')\n",
    "    plt.xlabel('iterations')\n",
    "    plt.legend()\n",
    "    plt.show()\n",
    "plot_loss()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "id": "4d369054",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_noiseless = []\n",
    "loss_noiseless = append(loss_noiseless, loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "id": "195640f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_noisy = []\n",
    "loss_noisy = append(loss_noisy, loss)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "id": "9f7064cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Calculate Fidelity from Acceptance Probability\n",
    "fid_noiseless = [2*i-1 for i in loss_noiseless]\n",
    "fid_noisy = [2*i-1 for i in loss_noisy]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "id": "21d20b0e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4545 4545\n"
     ]
    }
   ],
   "source": [
    "print(len(fid_noiseless), len(fid_noisy))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "id": "36e90eac",
   "metadata": {},
   "outputs": [],
   "source": [
    "def writeToFile():\n",
    "    '''\n",
    "    Write the training data to a text file to be used to plot the data. The format is as follows:\n",
    "        True Value\n",
    "        Noise Resilient Value\n",
    "        Size of noiseless data list\n",
    "        [\n",
    "        Noiseless data with one entry per line\n",
    "        ]\n",
    "        Size of noisy data list\n",
    "        [\n",
    "        Noisy data with one entry per line\n",
    "        ]\n",
    "    '''\n",
    "    file = open(\"FidChannelsNoisyData.txt\", \"w+\")\n",
    "    file.write(str(true_value)+\"\\n\")\n",
    "    file.write(str(noiseResilientValue)+\"\\n\")\n",
    "\n",
    "    file.write(str(len(fid_noiseless))+\"\\n\")\n",
    "    L = [str(i)+\"\\n\" for i in fid_noiseless]\n",
    "    file.writelines(L)\n",
    "    \n",
    "    file.write(str(len(fid_noisy))+\"\\n\")\n",
    "    L = [str(i)+\"\\n\" for i in fid_noisy[0:len(fid_noisy)-1]]\n",
    "    file.writelines(L)\n",
    "    \n",
    "    file.write(str(fid_noisy[-1]))\n",
    "    \n",
    "    file.close()\n",
    "\n",
    "writeToFile()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "f7bafec3",
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(r\"FidChannelsNoisyData.txt\", \"r\")\n",
    "string = file.read()\n",
    "lis = [float(i) for i in string.split(\"\\n\")]\n",
    "true_value = lis[0]\n",
    "noiseResilientValue = lis[1]\n",
    "size_noiseless = int(lis[2])\n",
    "fid_noiseless = lis[3:3+size_noiseless]\n",
    "size_noisy = int(lis[3+size_noiseless])\n",
    "fid_noisy = lis[4+size_noiseless:4+size_noiseless+size_noisy]\n",
    "file.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e38aa0d4",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-7-040262cea816>:56: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.savefig(\"FidelityChannelsNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
      "<ipython-input-7-040262cea816>:56: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.savefig(\"FidelityChannelsNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
      "/opt/anaconda3/envs/qiskit/lib/python3.9/site-packages/IPython/core/pylabtools.py:134: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  fig.canvas.print_figure(bytes_io, **kw)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "To generate graph Figure 8 from https://arxiv.org/pdf/2108.08406.pdf\n",
    "'''\n",
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import style\n",
    "from matplotlib import rcParams\n",
    "rcParams.update({'figure.autolayout': True})\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,AutoMinorLocator)\n",
    "import seaborn as sns\n",
    "from matplotlib.ticker import FormatStrFormatter, LogLocator\n",
    "from matplotlib import rcParams\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "import matplotlib.ticker as ticker\n",
    "from matplotlib import rc\n",
    "\n",
    "#import rhinoscriptsytnax as rs\n",
    "\n",
    "c1 = '#14A76C'\n",
    "c6 = '#AC3B61'\n",
    "c4 = '#2B7A78'\n",
    "c2 = '#2E9CCA'\n",
    "c5 = '#29648A'\n",
    "c3 = '#F76C6C'\n",
    "\n",
    "#m,c,k,g,r,b\n",
    "\n",
    "#plt.rcParams['text.usetex'] = True\n",
    "timesfont = {'fontname':'Times'}\n",
    "style.use('seaborn-ticks')\n",
    "\n",
    "start = 10\n",
    "end = 3500\n",
    "\n",
    "fig = plt.figure()\n",
    "ax = fig.add_axes([0, 0, 1, 1])\n",
    "# Plot and show our data\n",
    "ax.plot(fid_noiseless[start:end],'-o', markersize=5, markevery=200, color = '#1f77b4', linewidth=1.0, label = 'Algorithm 8 Noiseless')\n",
    "ax.plot(fid_noisy[start:end],'-p', markersize=5, markevery=1000, color = \"#d62728\", linewidth=1.0, label = 'Algorithm 8 Noisy')\n",
    "ax.plot(createActual(2*noiseResilientValue-1, len(fid_noiseless[start:end])), color = '#ff7f0e', label = 'Final noisy parameters on noiseless simulator')\n",
    "ax.plot(createActual(true_value, len(fid_noiseless[start:end])), '-.', color = '#2ca02c', label = 'True Root Fidelity')\n",
    "ax.set_xscale('log')\n",
    "#ax.set_xlim(0, 1600)\n",
    "ax.legend(loc=0)\n",
    "\n",
    "ax.grid(b=True, which='major', color='#666666', linestyle='--',alpha=0.4)\n",
    "\n",
    "plt.xticks(fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "\n",
    "ax.set_xlabel('Iterations',**timesfont,fontsize =20)\n",
    "ax.set_ylabel('Root Fidelity',**timesfont,fontsize =20)\n",
    "#ax.set_xlabel('Iterations', labelpad=1)\n",
    "#ax.set_ylabel('Fidelity', labelpad=10)\n",
    "plt.savefig(\"FidelityChannelsNoisyNew.pdf\", dpi=2000, format='pdf', bbox_extra_artists=(), bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5562341",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Algorithm_8_SDP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "145c84cd",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Import Relevant Libraries\n",
    "import random\n",
    "import numpy as np\n",
    "import cvxpy as cp\n",
    "\n",
    "from qiskit import QuantumCircuit, execute, Aer, IBMQ, BasicAer\n",
    "from qiskit.visualization import plot_histogram, plot_state_qsphere as plot_q\n",
    "from qiskit.quantum_info import Statevector\n",
    "\n",
    "from qiskit import quantum_info as qi\n",
    "from toqito.channel_metrics import channel_fidelity\n",
    "\n",
    "from toqito.state_metrics import fidelity\n",
    "from toqito.channels import partial_trace as pt\n",
    "from qiskit.quantum_info import DensityMatrix, state_fidelity, partial_trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "588107c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rand_numb(low_in,high_in):\n",
    "    '''\n",
    "    Returns a random number between low_in and high_in, including both end points.\n",
    "    '''\n",
    "    return np.random.uniform(low=low_in, high=np.nextafter(high_in, np.inf))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "346ef32a",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Defines parameters that specify the unitary extension of the two channels.\n",
    "'''\n",
    "unitary_param_1 = [0.65523857, 5.36749967, 4.08036963, 0.83121276]\n",
    "unitary_param_2 = [1.28317084, 1.99895141, 4.21274631, 1.10246348]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "cf853727",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌─────────────┐      ┌────────────┐     \n",
       "q_0: ┤ Rx(0.65524) ├──■───┤ Rx(4.0804) ├──■──\n",
       "     └┬────────────┤┌─┴─┐┌┴────────────┤┌─┴─┐\n",
       "q_1: ─┤ Rx(5.3675) ├┤ X ├┤ Rx(0.83121) ├┤ X ├\n",
       "      └────────────┘└───┘└─────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌─────────────┐      ┌────────────┐     \n",
       "q_0: ┤ Rx(0.65524) ├──■───┤ Rx(4.0804) ├──■──\n",
       "     └┬────────────┤┌─┴─┐┌┴────────────┤┌─┴─┐\n",
       "q_1: ─┤ Rx(5.3675) ├┤ X ├┤ Rx(0.83121) ├┤ X ├\n",
       "      └────────────┘└───┘└─────────────┘└───┘"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 1\n",
    "'''\n",
    "size = 2\n",
    "qc1 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc1.rx(unitary_param_1[i+j*size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc1.cx(i, i+1)\n",
    "\n",
    "qc1.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "f6be4cff",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">     ┌────────────┐     ┌────────────┐     \n",
       "q_0: ┤ Rx(1.2832) ├──■──┤ Rx(4.2127) ├──■──\n",
       "     ├───────────┬┘┌─┴─┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.999) ├─┤ X ├┤ Rx(1.1025) ├┤ X ├\n",
       "     └───────────┘ └───┘└────────────┘└───┘</pre>"
      ],
      "text/plain": [
       "     ┌────────────┐     ┌────────────┐     \n",
       "q_0: ┤ Rx(1.2832) ├──■──┤ Rx(4.2127) ├──■──\n",
       "     ├───────────┬┘┌─┴─┐├────────────┤┌─┴─┐\n",
       "q_1: ┤ Rx(1.999) ├─┤ X ├┤ Rx(1.1025) ├┤ X ├\n",
       "     └───────────┘ └───┘└────────────┘└───┘"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Create unitary extension of Channel 2\n",
    "'''\n",
    "size = 2\n",
    "qc2 = QuantumCircuit(size)\n",
    "for j in range(2):\n",
    "    for i in range(size):\n",
    "        qc2.rx(unitary_param_2[i+j*size], i)\n",
    "\n",
    "    for i in range(size-1):\n",
    "        qc2.cx(i, i+1)\n",
    "\n",
    "qc2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "ade14043",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">               ┌────────────┐\n",
       "q_0: ──────────┤0           ├\n",
       "     ┌───┐     │  circuit-3 │\n",
       "q_1: ┤ H ├──■──┤1           ├\n",
       "     └───┘┌─┴─┐└────────────┘\n",
       "q_2: ─────┤ X ├──────────────\n",
       "          └───┘              </pre>"
      ],
      "text/plain": [
       "               ┌────────────┐\n",
       "q_0: ──────────┤0           ├\n",
       "     ┌───┐     │  circuit-3 │\n",
       "q_1: ┤ H ├──■──┤1           ├\n",
       "     └───┘┌─┴─┐└────────────┘\n",
       "q_2: ─────┤ X ├──────────────\n",
       "          └───┘              "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Creates extension of the Choi State of channel 1\n",
    "'''\n",
    "qua = QuantumCircuit(3)\n",
    "qua.h(1)\n",
    "qua.cx(1, 2)\n",
    "qua.append(qc1, [0, 1])\n",
    "qua.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "c6bae4e5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<pre style=\"word-wrap: normal;white-space: pre;background: #fff0;line-height: 1.1;font-family: &quot;Courier New&quot;,Courier,monospace\">               ┌────────────┐\n",
       "q_0: ──────────┤0           ├\n",
       "     ┌───┐     │  circuit-8 │\n",
       "q_1: ┤ H ├──■──┤1           ├\n",
       "     └───┘┌─┴─┐└────────────┘\n",
       "q_2: ─────┤ X ├──────────────\n",
       "          └───┘              </pre>"
      ],
      "text/plain": [
       "               ┌────────────┐\n",
       "q_0: ──────────┤0           ├\n",
       "     ┌───┐     │  circuit-8 │\n",
       "q_1: ┤ H ├──■──┤1           ├\n",
       "     └───┘┌─┴─┐└────────────┘\n",
       "q_2: ─────┤ X ├──────────────\n",
       "          └───┘              "
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "'''\n",
    "Creates extension of the Choi State of channel 2\n",
    "'''\n",
    "qua2 = QuantumCircuit(3)\n",
    "qua2.h(1)\n",
    "qua2.cx(1, 2)\n",
    "qua2.append(qc2, [0, 1])\n",
    "qua2.draw()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "25f6305a",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Creates Choi matrices of the two channels\n",
    "'''\n",
    "psi_1 = np.array(DensityMatrix.from_instruction(qua.reverse_bits()))\n",
    "psi_2 = np.array(DensityMatrix.from_instruction(qua2.reverse_bits()))\n",
    "\n",
    "rho_1 = pt(psi_1, [1], [2, 2, 2])\n",
    "rho_2 = pt(psi_2, [1], [2, 2, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "4ebc3ea1",
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "Multiply the choi matrix by the normalization\n",
    "'''\n",
    "choi_1 = np.array(2*rho_1)\n",
    "choi_2 = np.array(2*rho_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "a01503ea",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Root Fidelity is : 0.8442359418114711\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Primal Formulation\n",
    "'''\n",
    "if choi_1.shape != choi_2.shape:\n",
    "    raise ValueError(\"The Choi matrices provided should be of equal dimension.\")\n",
    "\n",
    "choi_dim_x, choi_dim_y = choi_1.shape\n",
    "\n",
    "if choi_dim_x != choi_dim_y:\n",
    "    raise ValueError(\"The Choi matrix provided must be square.\")\n",
    "\n",
    "choi_dim = choi_dim_x\n",
    "dim = int(choi_dim/2)\n",
    "\n",
    "L = cp.Variable()\n",
    "Q = cp.Variable((choi_dim, choi_dim), complex=True)\n",
    "G = cp.bmat([[choi_1, Q.H],[Q, choi_2]])\n",
    "c = [np.identity(dim)* L >>0, np.identity(dim) * L << cp.real(pt(Q, [1], [dim, dim])), G>>0]\n",
    "obj = cp.Maximize(cp.real(L))\n",
    "problem = cp.Problem(obj, constraints = c)\n",
    "print(\"Root Fidelity is : \" + str(problem.solve()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "83e21741",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARN: A->p (column pointers) not strictly increasing, column 16 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 21 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 26 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 31 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 48 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 53 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 58 empty\n",
      "WARN: A->p (column pointers) not strictly increasing, column 63 empty\n",
      "0.8441893585703406\n"
     ]
    }
   ],
   "source": [
    "'''\n",
    "Dual Formulation\n",
    "'''\n",
    "if choi_1.shape != choi_2.shape:\n",
    "    raise ValueError(\"The Choi matrices provided should be of equal dimension.\")\n",
    "\n",
    "choi_dim_x, choi_dim_y = choi_1.shape\n",
    "\n",
    "if choi_dim_x != choi_dim_y:\n",
    "    raise ValueError(\"The Choi matrix provided must be square.\")\n",
    "\n",
    "choi_dim = choi_dim_x\n",
    "dim = int(choi_dim/2)\n",
    "\n",
    "rho = cp.Variable((dim, dim))\n",
    "W = cp.Variable((choi_dim, choi_dim),complex = True)\n",
    "Z = cp.Variable((choi_dim, choi_dim),complex = True)\n",
    "\n",
    "#Is this correct?\n",
    "G = cp.bmat([[W, cp.kron(np.identity(dim), rho)], [cp.kron(np.identity(dim),rho),Z]])\n",
    "\n",
    "c = [rho>>0, cp.trace(rho)==1, G>>0]\n",
    "\n",
    "obj = cp.Minimize(cp.real(cp.trace(choi_1@W) + cp.trace(choi_2@Z)))\n",
    "\n",
    "prob = cp.Problem(obj,constraints = c)\n",
    "\n",
    "prob.solve(verbose=False)\n",
    "\n",
    "print(0.5*prob.value)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e065cea",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

